Personalized Treatment Selection using Causal Heterogeneity

Randomized experimentation (also known as A/B testing or bucket testing) is widely used in the internet industry to measure the metric impact obtained by different treatment variants. A/B tests identify the treatment variant showing the best performance, which then becomes the chosen or selected treatment for the entire population. However, the effect of a given treatment can differ across experimental units and a personalized approach for treatment selection can greatly improve upon the usual global selection strategy. In this work, we develop a framework for personalization through (i) estimation of heterogeneous treatment effect at either a cohort or member-level, followed by (ii) selection of optimal treatment variants for cohorts (or members) obtained through (deterministic or stochastic) constrained optimization. We perform a two-fold evaluation of our proposed methods. First, a simulation analysis is conducted to study the effect of personalized treatment selection under carefully controlled settings. This simulation illustrates the differences between the proposed methods and the suitability of each with increasing uncertainty. We also demonstrate the effectiveness of the method through a real-life example related to serving notifications at Linkedin. The solution significantly outperformed both heuristic solutions and the global treatment selection baseline leading to a sizable win on top-line metrics like member visits.

==> simulation_causal_graph_files/3607165356-postmessagerelay.js <==
/*

 Copyright The Closure Library Authors.
 SPDX-License-Identifier: Apache-2.0
*/
var k=this||self,w=function(a,b){a=a.split(".");var c=k;a[0]in c||"undefined"==typeof c.execScript||c.execScript("var "+a[0]);for(var e;a.length&&(e=a.shift());)a.length||void 0===b?c=c[e]&&c[e]!==Object.prototype[e]?c[e]:c[e]={}:c[e]=b},x=function(a,b){function c(){}c.prototype=b.prototype;a.prototype=new c;a.prototype.constructor=a};var y=function(a){if(Error.captureStackTrace)Error.captureStackTrace(this,y);else{var b=Error().stack;b&&(this.stack=b)}a&&(this.message=String(a))};x(y,Error);y.prototype.name="CustomError";var z=function(a,b){a=a.split("%s");for(var c="",e=a.length-1,d=0;d<e;d++)c+=a[d]+(d<b.length?b[d]:"%s");y.call(this,c+a[e])};x(z,y);z.prototype.name="AssertionError";var A=function(a,b,c){if(!a){var e="Assertion failed";if(b){e+=": "+b;var d=Array.prototype.slice.call(arguments,2)}throw new z(""+e,d||[]);}return a};var aa=Array.prototype.forEach?function(a,b){A(null!=a.length);Array.prototype.forEach.call(a,b,void 0)}:function(a,b){for(var c=a.length,e="string"===typeof a?a.split(""):a,d=0;d<c;d++)d in e&&b.call(void 0,e[d],d,a)};var C;a:{var D=k.navigator;if(D){var E=D.userAgent;if(E){C=E;break a}}C=""}var G=function(a){return-1!=C.indexOf(a)};var H=function(){this.s=""};H.prototype.toString=function(){return"SafeScript{"+this.s+"}"};H.prototype.a=function(a){this.s=a};(new H).a("");var I=function(){this.v=""};I.prototype.toString=function(){return"SafeStyle{"+this.v+"}"};I.prototype.a=function(a){this.v=a};(new I).a("");var J=function(){this.u=""};J.prototype.toString=function(){return"SafeStyleSheet{"+this.u+"}"};J.prototype.a=function(a){this.u=a};(new J).a("");var K=function(){this.o=""};K.prototype.toString=function(){return"SafeHtml{"+this.o+"}"};K.prototype.a=function(a){this.o=a};(new K).a("<!DOCTYPE html>");(new K).a("");(new K).a("<br>");var ba=-1!=C.toLowerCase().indexOf("webkit")&&!G("Edge")&&G("Mobile");try{(new self.OffscreenCanvas(0,0)).getContext("2d")}catch(a){};var ca=G("Safari")&&!((G("Chrome")||G("CriOS"))&&!G("Edge")||G("Coast")||G("Opera")||G("Edge")||G("Edg/")||G("OPR")||G("Firefox")||G("FxiOS")||G("Silk")||G("Android"))&&!(G("iPhone")&&!G("iPod")&&!G("iPad")||G("iPad")||G("iPod"));var N=function(a){var b=window;if(ba&&ca&&b){b.focus();var c=0,e=null;e=b.setInterval(function(){a.closed||5==c?(b.clearInterval(e),L(a)):(a.close(),c++)},150)}else a.close(),L(a)},L=function(a){if(!a.closed&&a.document&&a.document.body)if(a=a.document.body,A(null!=a,"goog.dom.setTextContent expects a non-null value for node"),"textContent"in a)a.textContent="Please close this window.";else if(3==a.nodeType)a.data="Please close this window.";else if(a.firstChild&&3==a.firstChild.nodeType){for(;a.lastChild!=
a.firstChild;)a.removeChild(A(a.lastChild));a.firstChild.data="Please close this window."}else{for(var b;b=a.firstChild;)a.removeChild(b);A(a,"Node cannot be null or undefined.");a.appendChild((9==a.nodeType?a:a.ownerDocument||a.document).createTextNode("Please close this window."))}};var da=function(a){if(!a)return"";a=a.split("#")[0].split("?")[0];a=a.toLowerCase();0==a.indexOf("//")&&(a=window.location.protocol+a);/^[\w\-]*:\/\//.test(a)||(a=window.location.href);var b=a.substring(a.indexOf("://")+3),c=b.indexOf("/");-1!=c&&(b=b.substring(0,c));a=a.substring(0,a.indexOf("://"));if("http"!==a&&"https"!==a&&"chrome-extension"!==a&&"file"!==a&&"android-app"!==a&&"chrome-search"!==a&&"app"!==a)throw Error("Invalid URI scheme in origin: "+a);c="";var e=b.indexOf(":");if(-1!=e){var d=
b.substring(e+1);b=b.substring(0,e);if("http"===a&&"80"!==d||"https"===a&&"443"!==d)c=":"+d}return a+"://"+b+c};var ea=function(){function a(){d[0]=1732584193;d[1]=4023233417;d[2]=2562383102;d[3]=271733878;d[4]=3285377520;r=n=0}function b(g){for(var h=t,f=0;64>f;f+=4)h[f/4]=g[f]<<24|g[f+1]<<16|g[f+2]<<8|g[f+3];for(f=16;80>f;f++)g=h[f-3]^h[f-8]^h[f-14]^h[f-16],h[f]=(g<<1|g>>>31)&4294967295;g=d[0];var l=d[1],p=d[2],q=d[3],M=d[4];for(f=0;80>f;f++){if(40>f)if(20>f){var u=q^l&(p^q);var F=1518500249}else u=l^p^q,F=1859775393;else 60>f?(u=l&p|q&(l|p),F=2400959708):(u=l^p^q,F=3395469782);u=((g<<5|g>>>27)&4294967295)+
u+M+F+h[f]&4294967295;M=q;q=p;p=(l<<30|l>>>2)&4294967295;l=g;g=u}d[0]=d[0]+g&4294967295;d[1]=d[1]+l&4294967295;d[2]=d[2]+p&4294967295;d[3]=d[3]+q&4294967295;d[4]=d[4]+M&4294967295}function c(g,h){if("string"===typeof g){g=unescape(encodeURIComponent(g));for(var f=[],l=0,p=g.length;l<p;++l)f.push(g.charCodeAt(l));g=f}h||(h=g.length);f=0;if(0==n)for(;f+64<h;)b(g.slice(f,f+64)),f+=64,r+=64;for(;f<h;)if(m[n++]=g[f++],r++,64==n)for(n=0,b(m);f+64<h;)b(g.slice(f,f+64)),f+=64,r+=64}function e(){var g=[],
h=8*r;56>n?c(v,56-n):c(v,64-(n-56));for(var f=63;56<=f;f--)m[f]=h&255,h>>>=8;b(m);for(f=h=0;5>f;f++)for(var l=24;0<=l;l-=8)g[h++]=d[f]>>l&255;return g}for(var d=[],m=[],t=[],v=[128],B=1;64>B;++B)v[B]=0;var n,r;a();return{reset:a,update:c,digest:e,digestString:function(){for(var g=e(),h="",f=0;f<g.length;f++)h+="0123456789ABCDEF".charAt(Math.floor(g[f]/16))+"0123456789ABCDEF".charAt(g[f]%16);return h}}};var fa=function(a,b,c){var e=[];e=[b,a];aa(c,function(d){e.push(d)});return O(e.join(" "))},O=function(a){var b=ea();b.update(a);return b.digestString().toLowerCase()};var P=function(a){var b=a||[];a=[];for(var c=0,e=b.length;c<e;++c){var d=String(b[c]||"");d&&a.push(d)}if(2>a.length)return null;b=a[0];c=gadgets.rpc.getOrigin(a[1]);if(c!==a[1])return null;a=a.slice(2);return(a=(c&&b?["session_state",fa(da(c),b,a||[])].join(" "):null)||"")&&a.substr(14)||null},Q=function(a,b,c){this.j=String(a||"");this.g=String(b||"");this.c=String(c||"");this.b={};this.l=this.m=this.h=this.i="";this.f=null};
Q.prototype.evaluate=function(){var a={},b="";try{b=String(document.cookie||"")}catch(t){}b=b.split("; ").join(";").split(";");for(var c=0,e=b.length;c<e;++c){var d=b[c],m=d.indexOf("=");-1!=m?a[d.substr(0,m)]=d.substr(m+1):a[d]=null}this.b=a;if(this.b.SAPISID||this.b.APISID||this.b["__Secure-3PAPISID"]||this.b.SID)if(this.g=this.g.split(".")[0].split("@")[0],this.h=R(this,this.j))if(a=gadgets.rpc.getOrigin(String(window.location.href)),this.i=R(this,a)){b=String(this.b.LSOLH||"").split(":");c=b.length;
if(1==c||4==c)this.m=b[0];if(3==c||4==c)a=String(b[c-3]||""),b=String(b[c-1]||""),c=this.i,a?(e=[a],c&&e.push(c),c=O(e.join(" ")).substr(0,4)):c=null,c===b&&(this.l=a);this.c&&(a=this.c.indexOf("."),-1!=a&&(a=this.c.substr(0,a)||"",this.c=a+"."+P([this.h,this.j,this.g,this.m,this.l,a]).substr(0,4)));a=P([this.h,this.j,this.g,this.c]);this.c&&(a=a+"."+this.c);this.f=a}else this.f="";else this.f=""};
var R=function(a,b){(b=String(a.b[0==b.indexOf("https://")?"SAPISID":"APISID"]||""))||(b=String(a.b["__Secure-3PAPISID"]||""));return b};Q.prototype.getVersionInfo=function(a){var b=parseInt(a,10);if(String(b)!=a||!(0<=b))return null;a=this.l;if(!a)return null;a=a.split("|");return a.length<=b?null:a[b]||null};
var ha=function(a,b,c){a=new Q(a,b,c);a.evaluate();return a},S=function(a,b,c){c=c||ia(this);var e=null;if(a){a=String(a);var d=a.indexOf(".");-1!=d&&(e=a.substr(d+1))}b=ha(c,b,e).f;if(null==a||""==a)a=b==a;else if(null==b||b.length!=a.length)a=!1;else{e=c=0;for(d=a.length;e<d;++e)c|=a.charCodeAt(e)^b.charCodeAt(e);a=0==c}return a},T=function(a,b,c){c=c||ia(this);c=ha(c);if(String(a)!=c.f)throw Error("Unauthorized request");return c.getVersionInfo(String(b))},ia=function(a){a=String(a.origin||"");
if(!a)throw Error("RPC has no origin.");return a};w("checkSessionState",S);w("getVersionInfo",T);var U,V,W,X,Y,Z,ja=window,ka=(window.location.href||ja.location.href).match(/.*(\?|#|&)usegapi=([^&#]+)/)||[];
"1"===decodeURIComponent(ka[ka.length-1]||"")?(W=function(a,b,c,e,d,m){U.send(b,d,e,m||gapi.iframes.CROSS_ORIGIN_IFRAMES_FILTER)},X=function(a,b){U.register(a,b,gapi.iframes.CROSS_ORIGIN_IFRAMES_FILTER)},Y=function(a){var b=/^(?:https?:\/\/)?[0-9.\-A-Za-z]+(?::\d+)?/.exec(a);b=gapi.iframes.makeWhiteListIframesFilter([b?b[0]:null]);W("..","oauth2callback",gadgets.rpc.getAuthToken(".."),void 0,a,b)},V=function(){la()},Z=function(){W("..","oauth2relayReady",gadgets.rpc.getAuthToken(".."));X("check_session_state",
ma);X("get_versioninfo",na)}):(W=function(a,b,c,e,d){gadgets.rpc.call(a,b+":"+c,e,d)},X=function(a,b){gadgets.rpc.register(a,b)},Y=function(a){gadgets.rpc.getTargetOrigin("..")==gadgets.rpc.getOrigin(a)&&W("..","oauth2callback",gadgets.rpc.getAuthToken(".."),void 0,a)},V=function(){Z()},Z=function(){W("..","oauth2relayReady",gadgets.rpc.getAuthToken(".."));X("check_session_state",S);X("get_versioninfo",T)});
var la=function(){var a=Z;window.gapi.load("gapi.iframes",function(){U=gapi.iframes.getContext().getParentIframe();a()})},oa=function(a){window.setTimeout(function(){Y(a)},1)},ma=function(a){if(a){var b=a.session_state;var c=a.client_id}return S(b,c,U.getOrigin())},na=function(a){return T(a.xapisidHash,a.sessionIndex,U.getOrigin())},pa=!1,qa=!1,ra=function(){qa=!0;pa&&V()};w("oauth2callback",oa);
w("oauth2verify",function(a,b){var c=window.open("about:blank",a),e;if(c&&!c.closed&&(e=c.oauth2callbackUrl))return window.timeoutMap=window.timeoutMap||{},window.realSetTimeout=window.realSetTimeout||window.setTimeout,window.setTimeout=function(d,m){try{var t=d,v=!1;d=function(){if(!v){v=!0;try{window.timeoutMap[String(n)]=void 0,delete window.timeoutMap[String(n)]}catch(r){}return t.call(this)}};var B=c.setTimeout(d,m);var n=window.realSetTimeout(d,m);window.timeoutMap[String(n)]=B;return n}catch(r){}return window.realSetTimeout(d,
m)},window.realClearTimeout=window.realClearTimeout||window.clearTimeout,window.clearTimeout=function(d){try{var m=window.timeoutMap[String(d)];m&&c.clearTimeout(m)}catch(t){}try{window.timeoutMap[String(d)]=void 0,delete window.timeoutMap[String(d)]}catch(t){}window.realClearTimeout(d)},oa(String(e)),"keep_open"!=b&&N(c),!0;c&&!c.closed&&N(c);return!1});w("init",function(){pa=!0;qa&&V()});window.addEventListener?window.addEventListener("load",ra,!1):window.attachEvent("onload",ra);


==> simulation_causal_graph_files/4173952216-docs_offline_iframe_api_bin.js <==
(function(){/*

 Copyright The Closure Library Authors.
 SPDX-License-Identifier: Apache-2.0
*/
function m(){return function(){}}function n(a){return function(){return this[a]}}function aa(a){return function(){return a}}var q;function ba(a){var b=0;return function(){return b<a.length?{done:!1,value:a[b++]}:{done:!0}}}var ca="function"==typeof Object.defineProperties?Object.defineProperty:function(a,b,c){a!=Array.prototype&&a!=Object.prototype&&(a[b]=c.value)};
function da(a){a=["object"==typeof window&&window,"object"==typeof self&&self,"object"==typeof global&&global,a];for(var b=0;b<a.length;++b){var c=a[b];if(c&&c.Math==Math)return c}return globalThis}var ea=da(this);function fa(){fa=m();ea.Symbol||(ea.Symbol=ha)}function ia(a,b){this.g=a;ca(this,"description",{configurable:!0,writable:!0,value:b})}ia.prototype.toString=n("g");
var ha=function(){function a(c){if(this instanceof a)throw new TypeError("Symbol is not a constructor");return new ia("jscomp_symbol_"+(c||"")+"_"+b++,c)}var b=0;return a}();function ja(){fa();var a=ea.Symbol.iterator;a||(a=ea.Symbol.iterator=ea.Symbol("Symbol.iterator"));"function"!=typeof Array.prototype[a]&&ca(Array.prototype,a,{configurable:!0,writable:!0,value:function(){return ka(ba(this))}});ja=m()}function ka(a){ja();a={next:a};a[ea.Symbol.iterator]=function(){return this};return a}
function la(a){var b="undefined"!=typeof Symbol&&Symbol.iterator&&a[Symbol.iterator];return b?b.call(a):{next:ba(a)}}function ma(a){if(!(a instanceof Array)){a=la(a);for(var b,c=[];!(b=a.next()).done;)c.push(b.value);a=c}return a}var na="function"==typeof Object.create?Object.create:function(a){function b(){}b.prototype=a;return new b},oa;
if("function"==typeof Object.setPrototypeOf)oa=Object.setPrototypeOf;else{var pa;a:{var qa={a:!0},ra={};try{ra.__proto__=qa;pa=ra.a;break a}catch(a){}pa=!1}oa=pa?function(a,b){a.__proto__=b;if(a.__proto__!==b)throw new TypeError(a+" is not extensible");return a}:null}var sa=oa;
function r(a,b){a.prototype=na(b.prototype);a.prototype.constructor=a;if(sa)sa(a,b);else for(var c in b)if("prototype"!=c)if(Object.defineProperties){var d=Object.getOwnPropertyDescriptor(b,c);d&&Object.defineProperty(a,c,d)}else a[c]=b[c];a.ha=b.prototype}function ta(a,b){if(b){var c=ea;a=a.split(".");for(var d=0;d<a.length-1;d++){var e=a[d];e in c||(c[e]={});c=c[e]}a=a[a.length-1];d=c[a];b=b(d);b!=d&&null!=b&&ca(c,a,{configurable:!0,writable:!0,value:b})}}ta("globalThis",function(a){return a||ea});
function ua(a,b,c){if(null==a)throw new TypeError("The 'this' value for String.prototype."+c+" must not be null or undefined");if(b instanceof RegExp)throw new TypeError("First argument to String.prototype."+c+" must not be a regular expression");return a+""}ta("String.prototype.repeat",function(a){return a?a:function(b){var c=ua(this,null,"repeat");if(0>b||1342177279<b)throw new RangeError("Invalid count value");b|=0;for(var d="";b;)if(b&1&&(d+=c),b>>>=1)c+=c;return d}});
ta("Object.is",function(a){return a?a:function(b,c){return b===c?0!==b||1/b===1/c:b!==b&&c!==c}});function va(a,b){ja();a instanceof String&&(a+="");var c=0,d={next:function(){if(c<a.length){var e=c++;return{value:b(e,a[e]),done:!1}}d.next=function(){return{done:!0,value:void 0}};return d.next()}};d[Symbol.iterator]=function(){return d};return d}ta("Array.prototype.values",function(a){return a?a:function(){return va(this,function(b,c){return c})}});
function wa(a,b){return Object.prototype.hasOwnProperty.call(a,b)}
ta("WeakMap",function(a){function b(k){this.g=(h+=Math.random()+1).toString();if(k){k=la(k);for(var l;!(l=k.next()).done;)l=l.value,this.set(l[0],l[1])}}function c(){}function d(k){var l=typeof k;return"object"===l&&null!==k||"function"===l}function e(k){if(!wa(k,g)){var l=new c;ca(k,g,{value:l})}}function f(k){var l=Object[k];l&&(Object[k]=function(p){if(p instanceof c)return p;e(p);return l(p)})}if(function(){if(!a||!Object.seal)return!1;try{var k=Object.seal({}),l=Object.seal({}),p=new a([[k,2],
[l,3]]);if(2!=p.get(k)||3!=p.get(l))return!1;p.delete(k);p.set(l,4);return!p.has(k)&&4==p.get(l)}catch(u){return!1}}())return a;var g="$jscomp_hidden_"+Math.random();f("freeze");f("preventExtensions");f("seal");var h=0;b.prototype.set=function(k,l){if(!d(k))throw Error("Invalid WeakMap key");e(k);if(!wa(k,g))throw Error("WeakMap key fail: "+k);k[g][this.g]=l;return this};b.prototype.get=function(k){return d(k)&&wa(k,g)?k[g][this.g]:void 0};b.prototype.has=function(k){return d(k)&&wa(k,g)&&wa(k[g],
this.g)};b.prototype.delete=function(k){return d(k)&&wa(k,g)&&wa(k[g],this.g)?delete k[g][this.g]:!1};return b});
ta("Map",function(a){function b(){var h={};return h.pa=h.next=h.head=h}function c(h,k){var l=h.g;return ka(function(){if(l){for(;l.head!=h.g;)l=l.pa;for(;l.next!=l.head;)return l=l.next,{done:!1,value:k(l)};l=null}return{done:!0,value:void 0}})}function d(h,k){var l=k&&typeof k;"object"==l||"function"==l?f.has(k)?l=f.get(k):(l=""+ ++g,f.set(k,l)):l="p_"+k;var p=h.j[l];if(p&&wa(h.j,l))for(h=0;h<p.length;h++){var u=p[h];if(k!==k&&u.key!==u.key||k===u.key)return{id:l,list:p,index:h,ea:u}}return{id:l,
list:p,index:-1,ea:void 0}}function e(h){this.j={};this.g=b();this.size=0;if(h){h=la(h);for(var k;!(k=h.next()).done;)k=k.value,this.set(k[0],k[1])}}if(function(){if(!a||"function"!=typeof a||!a.prototype.entries||"function"!=typeof Object.seal)return!1;try{var h=Object.seal({x:4}),k=new a(la([[h,"s"]]));if("s"!=k.get(h)||1!=k.size||k.get({x:4})||k.set({x:4},"t")!=k||2!=k.size)return!1;var l=k.entries(),p=l.next();if(p.done||p.value[0]!=h||"s"!=p.value[1])return!1;p=l.next();return p.done||4!=p.value[0].x||
"t"!=p.value[1]||!l.next().done?!1:!0}catch(u){return!1}}())return a;ja();var f=new WeakMap;e.prototype.set=function(h,k){h=0===h?0:h;var l=d(this,h);l.list||(l.list=this.j[l.id]=[]);l.ea?l.ea.value=k:(l.ea={next:this.g,pa:this.g.pa,head:this.g,key:h,value:k},l.list.push(l.ea),this.g.pa.next=l.ea,this.g.pa=l.ea,this.size++);return this};e.prototype.delete=function(h){h=d(this,h);return h.ea&&h.list?(h.list.splice(h.index,1),h.list.length||delete this.j[h.id],h.ea.pa.next=h.ea.next,h.ea.next.pa=h.ea.pa,
h.ea.head=null,this.size--,!0):!1};e.prototype.clear=function(){this.j={};this.g=this.g.pa=b();this.size=0};e.prototype.has=function(h){return!!d(this,h).ea};e.prototype.get=function(h){return(h=d(this,h).ea)&&h.value};e.prototype.entries=function(){return c(this,function(h){return[h.key,h.value]})};e.prototype.keys=function(){return c(this,function(h){return h.key})};e.prototype.values=function(){return c(this,function(h){return h.value})};e.prototype.forEach=function(h,k){for(var l=this.entries(),
p;!(p=l.next()).done;)p=p.value,h.call(k,p[1],p[0],this)};e.prototype[Symbol.iterator]=e.prototype.entries;var g=0;return e});ta("Array.prototype.keys",function(a){return a?a:function(){return va(this,function(b){return b})}});
var xa=function(){function a(){function c(){}new c;Reflect.construct(c,[],m());return new c instanceof c}if("undefined"!=typeof Reflect&&Reflect.construct){if(a())return Reflect.construct;var b=Reflect.construct;return function(c,d,e){c=b(c,d);e&&Reflect.setPrototypeOf(c,e.prototype);return c}}return function(c,d,e){void 0===e&&(e=c);e=na(e.prototype||Object.prototype);return Function.prototype.apply.call(c,e,d)||e}}();ta("Reflect.construct",function(){return xa});
ta("Promise",function(a){function b(g){this.j=0;this.o=void 0;this.g=[];var h=this.v();try{g(h.resolve,h.reject)}catch(k){h.reject(k)}}function c(){this.g=null}function d(g){return g instanceof b?g:new b(function(h){h(g)})}if(a)return a;c.prototype.j=function(g){if(null==this.g){this.g=[];var h=this;this.o(function(){h.A()})}this.g.push(g)};var e=ea.setTimeout;c.prototype.o=function(g){e(g,0)};c.prototype.A=function(){for(;this.g&&this.g.length;){var g=this.g;this.g=[];for(var h=0;h<g.length;++h){var k=
g[h];g[h]=null;try{k()}catch(l){this.v(l)}}}this.g=null};c.prototype.v=function(g){this.o(function(){throw g;})};b.prototype.v=function(){function g(l){return function(p){k||(k=!0,l.call(h,p))}}var h=this,k=!1;return{resolve:g(this.C),reject:g(this.A)}};b.prototype.C=function(g){if(g===this)this.A(new TypeError("A Promise cannot resolve to itself"));else if(g instanceof b)this.G(g);else{a:switch(typeof g){case "object":var h=null!=g;break a;case "function":h=!0;break a;default:h=!1}h?this.L(g):this.w(g)}};
b.prototype.L=function(g){var h=void 0;try{h=g.then}catch(k){this.A(k);return}"function"==typeof h?this.I(h,g):this.w(g)};b.prototype.A=function(g){this.D(2,g)};b.prototype.w=function(g){this.D(1,g)};b.prototype.D=function(g,h){if(0!=this.j)throw Error("Cannot settle("+g+", "+h+"): Promise already settled in state"+this.j);this.j=g;this.o=h;this.B()};b.prototype.B=function(){if(null!=this.g){for(var g=0;g<this.g.length;++g)f.j(this.g[g]);this.g=null}};var f=new c;b.prototype.G=function(g){var h=this.v();
g.Sa(h.resolve,h.reject)};b.prototype.I=function(g,h){var k=this.v();try{g.call(h,k.resolve,k.reject)}catch(l){k.reject(l)}};b.prototype.then=function(g,h){function k(z,v){return"function"==typeof z?function(K){try{l(z(K))}catch(N){p(N)}}:v}var l,p,u=new b(function(z,v){l=z;p=v});this.Sa(k(g,l),k(h,p));return u};b.prototype.catch=function(g){return this.then(void 0,g)};b.prototype.Sa=function(g,h){function k(){switch(l.j){case 1:g(l.o);break;case 2:h(l.o);break;default:throw Error("Unexpected state: "+
l.j);}}var l=this;null==this.g?f.j(k):this.g.push(k)};b.resolve=d;b.reject=function(g){return new b(function(h,k){k(g)})};b.race=function(g){return new b(function(h,k){for(var l=la(g),p=l.next();!p.done;p=l.next())d(p.value).Sa(h,k)})};b.all=function(g){var h=la(g),k=h.next();return k.done?d([]):new b(function(l,p){function u(K){return function(N){z[K]=N;v--;0==v&&l(z)}}var z=[],v=0;do z.push(void 0),v++,d(k.value).Sa(u(z.length-1),p),k=h.next();while(!k.done)})};return b});
ta("Set",function(a){function b(c){this.g=new Map;if(c){c=la(c);for(var d;!(d=c.next()).done;)this.add(d.value)}this.size=this.g.size}if(function(){if(!a||"function"!=typeof a||!a.prototype.entries||"function"!=typeof Object.seal)return!1;try{var c=Object.seal({x:4}),d=new a(la([c]));if(!d.has(c)||1!=d.size||d.add(c)!=d||1!=d.size||d.add({x:4})!=d||2!=d.size)return!1;var e=d.entries(),f=e.next();if(f.done||f.value[0]!=c||f.value[1]!=c)return!1;f=e.next();return f.done||f.value[0]==c||4!=f.value[0].x||
f.value[1]!=f.value[0]?!1:e.next().done}catch(g){return!1}}())return a;ja();b.prototype.add=function(c){c=0===c?0:c;this.g.set(c,c);this.size=this.g.size;return this};b.prototype.delete=function(c){c=this.g.delete(c);this.size=this.g.size;return c};b.prototype.clear=function(){this.g.clear();this.size=0};b.prototype.has=function(c){return this.g.has(c)};b.prototype.entries=function(){return this.g.entries()};b.prototype.values=function(){return this.g.values()};b.prototype.keys=b.prototype.values;
b.prototype[Symbol.iterator]=b.prototype.values;b.prototype.forEach=function(c,d){var e=this;this.g.forEach(function(f){return c.call(d,f,f,e)})};return b});ta("Object.values",function(a){return a?a:function(b){var c=[],d;for(d in b)wa(b,d)&&c.push(b[d]);return c}});ta("Array.prototype.includes",function(a){return a?a:function(b,c){var d=this;d instanceof String&&(d=String(d));var e=d.length;c=c||0;for(0>c&&(c=Math.max(c+e,0));c<e;c++){var f=d[c];if(f===b||Object.is(f,b))return!0}return!1}});
ta("String.prototype.includes",function(a){return a?a:function(b,c){return-1!==ua(this,b,"includes").indexOf(b,c||0)}});ta("Promise.prototype.finally",function(a){return a?a:function(b){return this.then(function(c){return Promise.resolve(b()).then(function(){return c})},function(c){return Promise.resolve(b()).then(function(){throw c;})})}});var ya=ya||{},t=this||self,za=/^[\w+/_-]+[=]{0,2}$/,Aa=null;
function Ba(a){a=a.split(".");for(var b=t,c=0;c<a.length;c++)if(b=b[a[c]],null==b)return null;return b}function Ca(){}
function Da(a){var b=typeof a;if("object"==b)if(a){if(a instanceof Array)return"array";if(a instanceof Object)return b;var c=Object.prototype.toString.call(a);if("[object Window]"==c)return"object";if("[object Array]"==c||"number"==typeof a.length&&"undefined"!=typeof a.splice&&"undefined"!=typeof a.propertyIsEnumerable&&!a.propertyIsEnumerable("splice"))return"array";if("[object Function]"==c||"undefined"!=typeof a.call&&"undefined"!=typeof a.propertyIsEnumerable&&!a.propertyIsEnumerable("call"))return"function"}else return"null";
else if("function"==b&&"undefined"==typeof a.call)return"object";return b}function Ea(a){return"array"==Da(a)}function Fa(a){var b=Da(a);return"array"==b||"object"==b&&"number"==typeof a.length}function Ga(a){return"function"==Da(a)}function Ha(a){var b=typeof a;return"object"==b&&null!=a||"function"==b}function Ia(a){return Object.prototype.hasOwnProperty.call(a,Ja)&&a[Ja]||(a[Ja]=++Ka)}var Ja="closure_uid_"+(1E9*Math.random()>>>0),Ka=0;function La(a,b,c){return a.call.apply(a.bind,arguments)}
function Ma(a,b,c){if(!a)throw Error();if(2<arguments.length){var d=Array.prototype.slice.call(arguments,2);return function(){var e=Array.prototype.slice.call(arguments);Array.prototype.unshift.apply(e,d);return a.apply(b,e)}}return function(){return a.apply(b,arguments)}}function w(a,b,c){Function.prototype.bind&&-1!=Function.prototype.bind.toString().indexOf("native code")?w=La:w=Ma;return w.apply(null,arguments)}
function Na(a,b){var c=Array.prototype.slice.call(arguments,1);return function(){var d=c.slice();d.push.apply(d,arguments);return a.apply(this,d)}}var x=Date.now||function(){return+new Date};
function Oa(a){if(t.execScript)t.execScript(a,"JavaScript");else if(t.eval){if(null==Pa){try{t.eval("var _evalTest_ = 1;")}catch(d){}if("undefined"!=typeof t._evalTest_){try{delete t._evalTest_}catch(d){}Pa=!0}else Pa=!1}if(Pa)t.eval(a);else{var b=t.document,c=b.createElement("script");c.type="text/javascript";c.defer=!1;c.appendChild(b.createTextNode(a));b.head.appendChild(c);b.head.removeChild(c)}}else throw Error("goog.globalEval not available");}var Pa=null;
function y(a,b){function c(){}c.prototype=b.prototype;a.ha=b.prototype;a.prototype=new c;a.prototype.constructor=a};function A(a){if(Error.captureStackTrace)Error.captureStackTrace(this,A);else{var b=Error().stack;b&&(this.stack=b)}a&&(this.message=String(a))}y(A,Error);A.prototype.name="CustomError";var Ra;function Sa(a,b){return Array.prototype.indexOf.call(a,b,void 0)}function Ua(a,b,c){Array.prototype.forEach.call(a,b,c)}function Va(a,b){return Array.prototype.some.call(a,b,void 0)}function Wa(a){a:{var b=Xa;for(var c=a.length,d="string"===typeof a?a.split(""):a,e=0;e<c;e++)if(e in d&&b.call(void 0,d[e],e,a)){b=e;break a}b=-1}return 0>b?null:"string"===typeof a?a.charAt(b):a[b]}function Ya(a,b){b=Sa(a,b);var c;(c=0<=b)&&Array.prototype.splice.call(a,b,1);return c}
function Za(a){return Array.prototype.concat.apply([],arguments)}function $a(a){var b=a.length;if(0<b){for(var c=Array(b),d=0;d<b;d++)c[d]=a[d];return c}return[]}function ab(a,b){for(var c=1;c<arguments.length;c++){var d=arguments[c];if(Fa(d)){var e=a.length||0,f=d.length||0;a.length=e+f;for(var g=0;g<f;g++)a[e+g]=d[g]}else a.push(d)}}function bb(a,b,c){return 2>=arguments.length?Array.prototype.slice.call(a,b):Array.prototype.slice.call(a,b,c)}
function cb(a){for(var b={},c=0,d=0;d<a.length;){var e=a[d++];var f=e;f=Ha(f)?"o"+Ia(f):(typeof f).charAt(0)+f;Object.prototype.hasOwnProperty.call(b,f)||(b[f]=!0,a[c++]=e)}a.length=c};function db(a){var b=b||0;return function(){return a.apply(this,Array.prototype.slice.call(arguments,0,b))}};function eb(a,b,c){for(var d in a)b.call(c,a[d],d,a)}function fb(a){var b=[],c=0,d;for(d in a)b[c++]=a[d];return b}function gb(a){var b=[],c=0,d;for(d in a)b[c++]=d;return b}function hb(a,b){return null!==a&&b in a}function ib(a){var b=jb,c;for(c in b)if(a.call(void 0,b[c],c,b))return c}function kb(a){var b={},c;for(c in a)b[c]=a[c];return b}var lb="constructor hasOwnProperty isPrototypeOf propertyIsEnumerable toLocaleString toString valueOf".split(" ");
function mb(a,b){for(var c,d,e=1;e<arguments.length;e++){d=arguments[e];for(c in d)a[c]=d[c];for(var f=0;f<lb.length;f++)c=lb[f],Object.prototype.hasOwnProperty.call(d,c)&&(a[c]=d[c])}}function nb(a){var b=arguments.length;if(1==b&&Ea(arguments[0]))return nb.apply(null,arguments[0]);if(b%2)throw Error("Uneven number of arguments");for(var c={},d=0;d<b;d+=2)c[arguments[d]]=arguments[d+1];return c};function ob(a,b){this.g=a===pb&&b||"";this.j=qb}ob.prototype.mb=!0;ob.prototype.kb=n("g");var qb={},pb={},rb=new ob(pb,"");function sb(a,b){this.g=a===tb&&b||"";this.j=ub}sb.prototype.mb=!0;sb.prototype.kb=function(){return this.g.toString()};function vb(a){if(a instanceof sb&&a.constructor===sb&&a.j===ub)return a.g;Da(a);return"type_error:TrustedResourceUrl"}var ub={},tb={};function wb(a,b){return 0==a.lastIndexOf(b,0)}var xb=String.prototype.trim?function(a){return a.trim()}:function(a){return/^[\s\xa0]*([\s\S]*?)[\s\xa0]*$/.exec(a)[1]};
function yb(a){var b=0,c=xb(String(zb)).split(".");a=xb(String(a)).split(".");for(var d=Math.max(c.length,a.length),e=0;0==b&&e<d;e++){var f=c[e]||"",g=a[e]||"";do{f=/(\d*)(\D*)(.*)/.exec(f)||["","","",""];g=/(\d*)(\D*)(.*)/.exec(g)||["","","",""];if(0==f[0].length&&0==g[0].length)break;b=Ab(0==f[1].length?0:parseInt(f[1],10),0==g[1].length?0:parseInt(g[1],10))||Ab(0==f[2].length,0==g[2].length)||Ab(f[2],g[2]);f=f[3];g=g[3]}while(0==b)}return b}function Ab(a,b){return a<b?-1:a>b?1:0};var Bb;a:{var Cb=t.navigator;if(Cb){var Db=Cb.userAgent;if(Db){Bb=Db;break a}}Bb=""}function B(a){return-1!=Bb.indexOf(a)};function Eb(){return B("Firefox")||B("FxiOS")}function Fb(){return(B("Chrome")||B("CriOS"))&&!B("Edge")};function Gb(){this.g="";this.j=Hb}Gb.prototype.mb=!0;Gb.prototype.kb=function(){return this.g.toString()};function Ib(){var a=Jb;if(a instanceof Gb&&a.constructor===Gb&&a.j===Hb)return a.g;Da(a);return"type_error:SafeHtml"}var Hb={},Kb=new Gb;Kb.g="";var Jb=Kb;function Lb(a,b){a.src=vb(b);if(null===Aa)b:{b=t.document;if((b=b.querySelector&&b.querySelector("script[nonce]"))&&(b=b.nonce||b.getAttribute("nonce"))&&za.test(b)){Aa=b;break b}Aa=""}b=Aa;b&&a.setAttribute("nonce",b)};function Mb(a,b){for(var c=a.split("%s"),d="",e=Array.prototype.slice.call(arguments,1);e.length&&1<c.length;)d+=c.shift()+e.shift();return d+c.join("%s")}function Ob(a){return encodeURIComponent(String(a))}function Pb(a){return decodeURIComponent(a.replace(/\+/g," "))}var Qb=String.prototype.repeat?function(a,b){return a.repeat(b)}:function(a,b){return Array(b+1).join(a)};function Rb(a){return Array.prototype.join.call(arguments,"")};function Sb(){return B("iPhone")&&!B("iPod")&&!B("iPad")}function Tb(){return Sb()||B("iPad")||B("iPod")};function Ub(a,b,c){return Object.prototype.hasOwnProperty.call(a,b)?a[b]:a[b]=c(b)};var Vb=B("Macintosh"),Wb=B("Windows");var Xb=Eb(),Yb=Sb()||B("iPod"),Zb=B("iPad"),$b=B("Android")&&!(Fb()||Eb()||B("Opera")||B("Silk")),ac=Fb(),bc=B("Safari")&&!(Fb()||B("Coast")||B("Opera")||B("Edge")||B("Edg/")||B("OPR")||Eb()||B("Silk")||B("Android"))&&!Tb();var cc={},dc=null;function ec(a,b,c,d){this.j=a;this.Cb=b;this.g=c;this.rb=d;this.Ic=0}function C(){}var fc="function"==typeof Uint8Array;
function D(a,b,c,d,e){a.g=null;b||(b=c?[c]:[]);a.B=c?String(c):void 0;a.v=0===c?-1:0;a.o=b;a:{c=a.o.length;b=-1;if(c&&(b=c-1,c=a.o[b],!(null===c||"object"!=typeof c||Ea(c)||fc&&c instanceof Uint8Array))){a.A=b-a.v;a.j=c;break a}-1<d?(a.A=Math.max(d,b+1-a.v),a.j=null):a.A=Number.MAX_VALUE}a.D={};if(e)for(d=0;d<e.length;d++)b=e[d],b<a.A?(b+=a.v,a.o[b]=a.o[b]||gc):(hc(a),a.j[b]=a.j[b]||gc)}var gc=[];function hc(a){var b=a.A+a.v;a.o[b]||(a.j=a.o[b]={})}
function ic(a,b,c){for(var d=[],e=0;e<a.length;e++)d[e]=b.call(a[e],c,a[e]);return d}function E(a,b){if(b<a.A){b+=a.v;var c=a.o[b];return c===gc?a.o[b]=[]:c}if(a.j)return c=a.j[b],c===gc?a.j[b]=[]:c}function jc(a,b){a=E(a,b);return null==a?a:!!a}function kc(a,b,c){a=E(a,b);return null==a?c:a}function F(a,b,c){b<a.A?a.o[b+a.v]=c:(hc(a),a.j[b]=c);return a}function G(a,b,c){a.g||(a.g={});if(!a.g[c]){var d=E(a,c);d&&(a.g[c]=new b(d))}return a.g[c]}
function lc(a,b,c){a.g||(a.g={});if(!a.g[c]){for(var d=E(a,c),e=[],f=0;f<d.length;f++)e[f]=new b(d[f]);a.g[c]=e}b=a.g[c];b==gc&&(b=a.g[c]=[]);return b}function H(a,b,c){a.g||(a.g={});var d=c?c.ia():c;a.g[b]=c;return F(a,b,d)}function mc(a,b,c){a.g||(a.g={});c=c||[];for(var d=[],e=0;e<c.length;e++)d[e]=c[e].ia();a.g[b]=c;return F(a,b,d)}function nc(a){if(a.g)for(var b in a.g){var c=a.g[b];if(Ea(c))for(var d=0;d<c.length;d++)c[d]&&c[d].ia();else c&&c.ia()}}C.prototype.ia=function(){nc(this);return this.o};
C.prototype.S=fc?function(){var a=Uint8Array.prototype.toJSON;Uint8Array.prototype.toJSON=function(){var b;Fa(this);void 0===b&&(b=0);if(!dc){dc={};for(var c="ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz0123456789".split(""),d=["+/=","+/","-_=","-_.","-_"],e=0;5>e;e++){var f=c.concat(d[e].split(""));cc[e]=f;for(var g=0;g<f.length;g++){var h=f[g];void 0===dc[h]&&(dc[h]=g)}}}b=cc[b];c=[];for(d=0;d<this.length;d+=3){var k=this[d],l=(e=d+1<this.length)?this[d+1]:0;h=(f=d+2<this.length)?this[d+
2]:0;g=k>>2;k=(k&3)<<4|l>>4;l=(l&15)<<2|h>>6;h&=63;f||(h=64,e||(l=64));c.push(b[g],b[k],b[l]||"",b[h]||"")}return c.join("")};try{return JSON.stringify(this.o&&this.ia(),oc)}finally{Uint8Array.prototype.toJSON=a}}:function(){return JSON.stringify(this.o&&this.ia(),oc)};function oc(a,b){return"number"!==typeof b||!isNaN(b)&&Infinity!==b&&-Infinity!==b?b:String(b)}function pc(a,b){return new a(b?JSON.parse(b):null)}C.prototype.toString=function(){nc(this);return this.o.toString()};
C.prototype.w=function(a){if(this.j){this.g||(this.g={});var b=a.j;return a.g?(!this.g[b]&&this.j[b]&&(this.g[b]=new a.g(this.j[b])),this.g[b]):this.j[b]}};function qc(a,b,c){a.g||(a.g={});hc(a);var d=b.j;b.g?(a.g[d]=c,a.j[d]=c?c.ia():c):a.j[d]=c}function tc(a){return new a.constructor(uc(a.ia()))}
function uc(a){if(Ea(a)){for(var b=Array(a.length),c=0;c<a.length;c++){var d=a[c];null!=d&&(b[c]="object"==typeof d?uc(d):d)}return b}if(fc&&a instanceof Uint8Array)return new Uint8Array(a);b={};for(c in a)d=a[c],null!=d&&(b[c]="object"==typeof d?uc(d):d);return b};function I(){this.D=this.D;this.A=this.A}I.prototype.D=!1;I.prototype.L=n("D");I.prototype.dispose=function(){this.D||(this.D=!0,this.F())};function J(a,b){vc(a,Na(wc,b))}function vc(a,b,c){a.D?void 0!==c?b.call(c):b():(a.A||(a.A=[]),a.A.push(void 0!==c?w(b,c):b))}I.prototype.F=function(){if(this.A)for(;this.A.length;)this.A.shift()()};function wc(a){a&&"function"==typeof a.dispose&&a.dispose()}
function xc(a){for(var b=0,c=arguments.length;b<c;++b){var d=arguments[b];Fa(d)?xc.apply(null,d):wc(d)}};function yc(a,b){this.type=a;this.g=this.target=b;this.defaultPrevented=this.j=!1}yc.prototype.stopPropagation=function(){this.j=!0};yc.prototype.o=function(){this.defaultPrevented=!0};function zc(a,b,c,d){yc.call(this,"broadcast-message",a);this.data=d}r(zc,yc);function Ac(a){D(this,a,0,1,null)}y(Ac,C);var Bc={};function Cc(a){D(this,a,0,1,null)}y(Cc,C);var Dc={};function Ec(a,b){var c={},d=Cc.prototype.w,e;for(e in Dc){var f=Dc[e],g=d.call(b,f);if(null!=g){for(var h in f.Cb)if(f.Cb.hasOwnProperty(h))break;c[h]=f.rb?f.Ic?ic(g,f.rb,a):f.rb(a,g):g}}a&&(c.ma=b);return c};function Fc(a){D(this,a,0,-1,Gc)}y(Fc,C);var Gc=[1],Hc=new ec(113007630,{Zc:0},Fc,function(a,b){var c={Yc:ic(lc(b,Cc,1),Ec,a)};a&&(c.ma=b);return c});Bc[113007630]=Hc;function Ic(a){D(this,a,0,-1,null)}y(Ic,C);Bc[100922934]=new ec(100922934,{ad:0},Ic,function(a,b){var c,d={Ab:null==(c=E(b,1))?void 0:c};a&&(d.ma=b);return d});function Jc(a){D(this,a,0,-1,Kc)}y(Jc,C);var Kc=[3],Lc=new ec(112987886,{bd:0},Jc,function(a,b){var c,d={$c:null==(c=E(b,1))?void 0:c,changeType:null==(c=E(b,2))?void 0:c,hd:null==(c=E(b,3))?void 0:c};a&&(d.ma=b);return d});Dc[112987886]=Lc;function Mc(a){D(this,a,0,-1,null)}y(Mc,C);Mc.prototype.getType=function(){return E(this,1)};function Nc(a){var b=new Mc;return F(b,1,a)};function Oc(a){D(this,a,0,-1,null)}y(Oc,C);Bc[100413133]=new ec(100413133,{fd:0},Oc,function(a,b){var c,d={Ab:null==(c=E(b,1))?void 0:c};a&&(d.ma=b);return d});function Pc(a){D(this,a,0,-1,null)}y(Pc,C);Bc[101605819]=new ec(101605819,{gd:0},Pc,function(a,b){var c,d={Ab:null==(c=E(b,1))?void 0:c};a&&(d.ma=b);return d});function Qc(a){D(this,a,0,-1,null)}y(Qc,C);var Rc=new ec(102041228,{jd:0},Qc,function(a,b){var c={};a&&(c.ma=b);return c});Bc[102041228]=Rc;function Sc(a){D(this,a,0,-1,null)}y(Sc,C);var Tc=new ec(108529910,{kd:0},Sc,function(a,b){var c={};a&&(c.ma=b);return c});Bc[108529910]=Tc;function Uc(a){D(this,a,0,-1,null)}y(Uc,C);Bc[140441684]=new ec(140441684,{ld:0},Uc,function(a,b){var c={};a&&(c.ma=b);return c});function Vc(a){D(this,a,0,-1,null)}y(Vc,C);Bc[122453513]=new ec(122453513,{pd:0},Vc,function(a,b){var c,d={qd:null==(c=E(b,1))?void 0:c,dd:null==(c=E(b,2))?void 0:c};a&&(d.ma=b);return d});function Wc(a){var b=Ba("window.location.href");null==a&&(a='Unknown Error of type "null/undefined"');if("string"===typeof a)return{message:a,name:"Unknown error",lineNumber:"Not available",fileName:b,stack:"Not available"};var c=!1;try{var d=a.lineNumber||a.line||"Not available"}catch(f){d="Not available",c=!0}try{var e=a.fileName||a.filename||a.sourceURL||t.$googDebugFname||b}catch(f){e="Not available",c=!0}return!c&&a.lineNumber&&a.fileName&&a.stack&&a.message&&a.name?a:(b=a.message,null==b&&(b=
a.constructor&&a.constructor instanceof Function?'Unknown Error of type "'+(a.constructor.name?a.constructor.name:Xc(a.constructor))+'"':"Unknown Error of unknown type"),{message:b,name:a.name||"UnknownError",lineNumber:d,fileName:e,stack:a.stack||"Not available"})}function Yc(a,b){a instanceof Error||(a=Error(a),Error.captureStackTrace&&Error.captureStackTrace(a,Yc));a.stack||(a.stack=Zc(Yc));if(b){for(var c=0;a["message"+c];)++c;a["message"+c]=String(b)}return a}
function $c(a,b){a=Yc(a);if(b)for(var c in b){var d=a,e=c,f=b[c];d.__closure__error__context__984382||(d.__closure__error__context__984382={});d.__closure__error__context__984382[e]=f}return a}function Zc(a){var b=Error();if(Error.captureStackTrace)Error.captureStackTrace(b,a||Zc),b=String(b.stack);else{try{throw b;}catch(c){b=c}b=(b=b.stack)?String(b):null}b||(b=ad(a||arguments.callee.caller,[]));return b}
function ad(a,b){var c=[];if(0<=Sa(b,a))c.push("[...circular reference...]");else if(a&&50>b.length){c.push(Xc(a)+"(");for(var d=a.arguments,e=0;d&&e<d.length;e++){0<e&&c.push(", ");var f=d[e];switch(typeof f){case "object":f=f?"object":"null";break;case "string":break;case "number":f=String(f);break;case "boolean":f=f?"true":"false";break;case "function":f=(f=Xc(f))?f:"[fn]";break;default:f=typeof f}40<f.length&&(f=f.substr(0,40)+"...");c.push(f)}b.push(a);c.push(")\n");try{c.push(ad(a.caller,b))}catch(g){c.push("[exception trying to get caller]\n")}}else a?
c.push("[...long stack...]"):c.push("[end]");return c.join("")}function Xc(a){if(bd[a])return bd[a];a=String(a);if(!bd[a]){var b=/function\s+([^\(]+)/m.exec(a);bd[a]=b?b[1]:"[Anonymous]"}return bd[a]}var bd={};var cd=function(){if(!t.addEventListener||!Object.defineProperty)return!1;var a=!1,b=Object.defineProperty({},"passive",{get:function(){a=!0}});try{t.addEventListener("test",Ca,b),t.removeEventListener("test",Ca,b)}catch(c){}return a}();function dd(a,b){yc.call(this,a?a.type:"");this.relatedTarget=this.g=this.target=null;this.button=this.screenY=this.screenX=this.clientY=this.clientX=0;this.key="";this.metaKey=this.shiftKey=this.altKey=this.ctrlKey=!1;this.state=null;this.pointerId=0;this.pointerType="";this.oa=null;a&&this.init(a,b)}y(dd,yc);var ed={2:"touch",3:"pen",4:"mouse"};
dd.prototype.init=function(a,b){var c=this.type=a.type,d=a.changedTouches&&a.changedTouches.length?a.changedTouches[0]:null;this.target=a.target||a.srcElement;this.g=b;b=a.relatedTarget;b||("mouseover"==c?b=a.fromElement:"mouseout"==c&&(b=a.toElement));this.relatedTarget=b;d?(this.clientX=void 0!==d.clientX?d.clientX:d.pageX,this.clientY=void 0!==d.clientY?d.clientY:d.pageY,this.screenX=d.screenX||0,this.screenY=d.screenY||0):(this.clientX=void 0!==a.clientX?a.clientX:a.pageX,this.clientY=void 0!==
a.clientY?a.clientY:a.pageY,this.screenX=a.screenX||0,this.screenY=a.screenY||0);this.button=a.button;this.key=a.key||"";this.ctrlKey=a.ctrlKey;this.altKey=a.altKey;this.shiftKey=a.shiftKey;this.metaKey=a.metaKey;this.pointerId=a.pointerId||0;this.pointerType="string"===typeof a.pointerType?a.pointerType:ed[a.pointerType]||"";this.state=a.state;this.oa=a;a.defaultPrevented&&this.o()};
dd.prototype.stopPropagation=function(){dd.ha.stopPropagation.call(this);this.oa.stopPropagation?this.oa.stopPropagation():this.oa.cancelBubble=!0};dd.prototype.o=function(){dd.ha.o.call(this);var a=this.oa;a.preventDefault?a.preventDefault():a.returnValue=!1};var fd=[],gd=[],hd=!1;function id(a){fd[fd.length]=a;if(hd)for(var b=0;b<gd.length;b++)a(w(gd[b].g,gd[b]))};var jd="closure_listenable_"+(1E6*Math.random()|0);function ld(a){return!(!a||!a[jd])}var md=0;function nd(a,b,c,d,e){this.listener=a;this.g=null;this.src=b;this.type=c;this.capture=!!d;this.Wa=e;this.key=++md;this.Ka=this.ya=!1}function od(a){a.Ka=!0;a.listener=null;a.g=null;a.src=null;a.Wa=null};function pd(a){this.src=a;this.g={};this.j=0}pd.prototype.add=function(a,b,c,d,e){var f=a.toString();a=this.g[f];a||(a=this.g[f]=[],this.j++);var g=qd(a,b,d,e);-1<g?(b=a[g],c||(b.ya=!1)):(b=new nd(b,this.src,f,!!d,e),b.ya=c,a.push(b));return b};function rd(a,b){var c=b.type;c in a.g&&Ya(a.g[c],b)&&(od(b),0==a.g[c].length&&(delete a.g[c],a.j--))}function sd(a,b,c,d,e){a=a.g[b.toString()];b=-1;a&&(b=qd(a,c,d,e));return-1<b?a[b]:null}
function qd(a,b,c,d){for(var e=0;e<a.length;++e){var f=a[e];if(!f.Ka&&f.listener==b&&f.capture==!!c&&f.Wa==d)return e}return-1};var td="closure_lm_"+(1E6*Math.random()|0),ud={},vd=0;function wd(a,b,c,d,e){if(d&&d.once)return xd(a,b,c,d,e);if(Ea(b)){for(var f=0;f<b.length;f++)wd(a,b[f],c,d,e);return null}c=yd(c);return ld(a)?a.o.add(String(b),c,!1,Ha(d)?!!d.capture:!!d,e):zd(a,b,c,!1,d,e)}
function zd(a,b,c,d,e,f){if(!b)throw Error("Invalid event type");var g=Ha(e)?!!e.capture:!!e,h=Ad(a);h||(a[td]=h=new pd(a));c=h.add(b,c,d,g,f);if(c.g)return c;d=Bd();c.g=d;d.src=a;d.listener=c;if(a.addEventListener)cd||(e=g),void 0===e&&(e=!1),a.addEventListener(b.toString(),d,e);else if(a.attachEvent)a.attachEvent(Cd(b.toString()),d);else if(a.addListener&&a.removeListener)a.addListener(d);else throw Error("addEventListener and attachEvent are unavailable.");vd++;return c}
function Bd(){function a(c){return b.call(a.src,a.listener,c)}var b=Dd;return a}function xd(a,b,c,d,e){if(Ea(b)){for(var f=0;f<b.length;f++)xd(a,b[f],c,d,e);return null}c=yd(c);return ld(a)?a.o.add(String(b),c,!0,Ha(d)?!!d.capture:!!d,e):zd(a,b,c,!0,d,e)}
function Ed(a,b,c,d,e){if(Ea(b))for(var f=0;f<b.length;f++)Ed(a,b[f],c,d,e);else d=Ha(d)?!!d.capture:!!d,c=yd(c),ld(a)?(a=a.o,b=String(b).toString(),b in a.g&&(f=a.g[b],c=qd(f,c,d,e),-1<c&&(od(f[c]),Array.prototype.splice.call(f,c,1),0==f.length&&(delete a.g[b],a.j--)))):a&&(a=Ad(a))&&(c=sd(a,b,c,d,e))&&Fd(c)}
function Fd(a){if("number"!==typeof a&&a&&!a.Ka){var b=a.src;if(ld(b))rd(b.o,a);else{var c=a.type,d=a.g;b.removeEventListener?b.removeEventListener(c,d,a.capture):b.detachEvent?b.detachEvent(Cd(c),d):b.addListener&&b.removeListener&&b.removeListener(d);vd--;(c=Ad(b))?(rd(c,a),0==c.j&&(c.src=null,b[td]=null)):od(a)}}}function Cd(a){return a in ud?ud[a]:ud[a]="on"+a}function Dd(a,b){if(a.Ka)a=!0;else{b=new dd(b,this);var c=a.listener,d=a.Wa||a.src;a.ya&&Fd(a);a=c.call(d,b)}return a}
function Ad(a){a=a[td];return a instanceof pd?a:null}var Gd="__closure_events_fn_"+(1E9*Math.random()>>>0);function yd(a){if(Ga(a))return a;a[Gd]||(a[Gd]=function(b){return a.handleEvent(b)});return a[Gd]}id(function(a){Dd=a(Dd)});function Hd(a){I.call(this);this.j=a;this.g={}}y(Hd,I);var Id=[];function Jd(a,b,c,d){Ea(c)||(c&&(Id[0]=c.toString()),c=Id);for(var e=0;e<c.length;e++){var f=wd(b,c[e],d||a.handleEvent,!1,a.j||a);if(!f)break;a.g[f.key]=f}}function Kd(a,b,c,d){Ld(a,b,c,d,void 0)}function Ld(a,b,c,d,e,f){if(Ea(c))for(var g=0;g<c.length;g++)Ld(a,b,c[g],d,e,f);else(b=xd(b,c,d||a.handleEvent,e,f||a.j||a))&&(a.g[b.key]=b)}
function Md(a,b,c,d,e,f){if(Ea(c))for(var g=0;g<c.length;g++)Md(a,b,c[g],d,e,f);else d=d||a.handleEvent,e=Ha(e)?!!e.capture:!!e,f=f||a.j||a,d=yd(d),e=!!e,c=ld(b)?sd(b.o,String(c),d,e,f):b?(b=Ad(b))?sd(b,c,d,e,f):null:null,c&&(Fd(c),delete a.g[c.key])}function Nd(a){eb(a.g,function(b,c){this.g.hasOwnProperty(c)&&Fd(b)},a);a.g={}}Hd.prototype.F=function(){Hd.ha.F.call(this);Nd(this)};Hd.prototype.handleEvent=function(){throw Error("EventHandler.handleEvent not implemented");};function Od(){I.call(this);this.o=new pd(this);this.qa=this;this.R=null}y(Od,I);Od.prototype[jd]=!0;Od.prototype.removeEventListener=function(a,b,c,d){Ed(this,a,b,c,d)};
function Pd(a,b){var c=a.R;if(c){var d=[];for(var e=1;c;c=c.R)d.push(c),++e}a=a.qa;c=b.type||b;"string"===typeof b?b=new yc(b,a):b instanceof yc?b.target=b.target||a:(e=b,b=new yc(c,a),mb(b,e));e=!0;if(d)for(var f=d.length-1;!b.j&&0<=f;f--){var g=b.g=d[f];e=Qd(g,c,!0,b)&&e}b.j||(g=b.g=a,e=Qd(g,c,!0,b)&&e,b.j||(e=Qd(g,c,!1,b)&&e));if(d)for(f=0;!b.j&&f<d.length;f++)g=b.g=d[f],e=Qd(g,c,!1,b)&&e}
Od.prototype.F=function(){Od.ha.F.call(this);if(this.o){var a=this.o,b=0,c;for(c in a.g){for(var d=a.g[c],e=0;e<d.length;e++)++b,od(d[e]);delete a.g[c];a.j--}}this.R=null};function Qd(a,b,c,d){b=a.o.g[String(b)];if(!b)return!0;b=b.concat();for(var e=!0,f=0;f<b.length;++f){var g=b[f];if(g&&!g.Ka&&g.capture==c){var h=g.listener,k=g.Wa||g.src;g.ya&&rd(a.o,g);e=!1!==h.call(k,d)&&e}}return e&&!d.defaultPrevented};function Rd(a,b){Od.call(this);this.j=!1;this.g=null;this.w=new Hd(this);J(this,this.w);this.B=a;this.v=b}r(Rd,Od);Rd.prototype.connect=function(){this.j||(this.j=!0,this.g=Sd(this.B),Jd(this.w,this.g,"message",this.C.bind(this)),this.g.start())};function Td(a,b){if(!a.j)throw Error("Trying to publish without connecting first.");var c=Nc(1);b=H(c,2,b);F(b,3,a.v);a.g.postMessage(b.ia())}
Rd.prototype.C=function(a){var b=a.oa;null!=b.data[1]?(b=new Mc(b.data),b.getType(),a=E(b,3),b=G(b,Ac,2)):(a=this.v,b=new Ac(b.data));a:{var c=b;for(e in Bc){var d=Bc[Number(e)];if(c.w(d)){var e=d;break a}}e=null}e&&(b=b.w(e),Pd(this,new zc(this,a,e,b)))};Rd.prototype.F=function(){if(this.g){var a=Nc(0);this.g.postMessage(a.ia());this.g.close()}Od.prototype.F.call(this)};function Ud(a){D(this,a,0,-1,null)}y(Ud,C);Ud.prototype.H=function(){return E(this,1)};Ud.prototype.na=function(){return E(this,3)};Ud.prototype.La=function(a){F(this,7,a)};function Vd(a){D(this,a,0,-1,Wd)}y(Vd,C);var Wd=[1];function Xd(a){D(this,a,0,-1,Yd)}y(Xd,C);var Yd=[1];function Zd(a,b){mc(a,1,b)};function $d(a){D(this,a,0,-1,null)}y($d,C);function ae(a){D(this,a,0,-1,null)}y(ae,C);function be(a,b){return F(a,1,b)}ae.prototype.Ua=function(){return E(this,2)};function ce(a){D(this,a,0,-1,null)}y(ce,C);function de(a){D(this,a,0,-1,null)}y(de,C);de.prototype.getType=function(){return E(this,1)};de.prototype.Fb=function(){return E(this,2)};function ee(a){D(this,a,0,-1,null)}y(ee,C);function fe(a){D(this,a,0,-1,null)}y(fe,C);fe.prototype.H=function(){return E(this,1)};fe.prototype.getType=function(){return E(this,2)};function ge(a){D(this,a,0,-1,he)}y(ge,C);var he=[1];ge.prototype.La=function(a){F(this,2,a)};function ie(a){D(this,a,0,-1,je)}y(ie,C);var je=[1];function ke(a){D(this,a,0,-1,null)}y(ke,C);ke.prototype.getType=function(){return E(this,1)};function le(a){D(this,a,0,-1,null)}y(le,C);function me(a){D(this,a,0,-1,null)}y(me,C);function ne(a){D(this,a,0,-1,null)}y(ne,C);ne.prototype.Eb=function(){return E(this,4)};function oe(a,b){F(a,4,b)}ne.prototype.Ua=function(){return E(this,2)};function pe(a,b){F(a,2,b)};function qe(a){D(this,a,0,-1,null)}y(qe,C);function re(a){D(this,a,0,-1,null)}y(re,C);function se(a){D(this,a,0,-1,null)}y(se,C);function te(a){D(this,a,0,-1,null)}y(te,C);te.prototype.getType=function(){return E(this,1)};function ue(a,b){return F(a,1,b)}te.prototype.Ga=function(){return G(this,de,2)};function ve(a){D(this,a,0,-1,null)}y(ve,C);function we(a){D(this,a,0,-1,xe)}y(we,C);var xe=[1];function ye(a,b){this.o=a;this.v=b;this.j=0;this.g=null}ye.prototype.get=function(){if(0<this.j){this.j--;var a=this.g;this.g=a.next;a.next=null}else a=this.o();return a};function ze(a,b){a.v(b);100>a.j&&(a.j++,b.next=a.g,a.g=b)};function Ae(a,b){return a+Math.random()*(b-a)};function Be(a,b){eb(b,function(c,d){c&&"object"==typeof c&&c.mb&&(c=c.kb());"style"==d?a.style.cssText=c:"class"==d?a.className=c:"for"==d?a.htmlFor=c:Ce.hasOwnProperty(d)?a.setAttribute(Ce[d],c):wb(d,"aria-")||wb(d,"data-")?a.setAttribute(d,c):a[d]=c})}var Ce={cellpadding:"cellPadding",cellspacing:"cellSpacing",colspan:"colSpan",frameborder:"frameBorder",height:"height",maxlength:"maxLength",nonce:"nonce",role:"role",rowspan:"rowSpan",type:"type",usemap:"useMap",valign:"vAlign",width:"width"};
function De(a,b){b=String(b);"application/xhtml+xml"===a.contentType&&(b=b.toLowerCase());return a.createElement(b)}function Ee(a){return a&&a.parentNode?a.parentNode.removeChild(a):null}function Fe(){this.g=t.document||document}Fe.prototype.j=Ee;Fe.prototype.contains=function(a,b){if(!a||!b)return!1;if(a.contains&&1==b.nodeType)return a==b||a.contains(b);if("undefined"!=typeof a.compareDocumentPosition)return a==b||!!(a.compareDocumentPosition(b)&16);for(;b&&a!=b;)b=b.parentNode;return b==a};function Ge(a){t.setTimeout(function(){throw a;},0)}var He;
function Ie(){var a=t.MessageChannel;"undefined"===typeof a&&"undefined"!==typeof window&&window.postMessage&&window.addEventListener&&!B("Presto")&&(a=function(){var e=De(document,"IFRAME");e.style.display="none";e.src=vb(new sb(tb,rb instanceof ob&&rb.constructor===ob&&rb.j===qb?rb.g:"type_error:Const")).toString();document.documentElement.appendChild(e);var f=e.contentWindow;e=f.document;e.open();e.write(Ib());e.close();var g="callImmediate"+Math.random(),h="file:"==f.location.protocol?"*":f.location.protocol+
"//"+f.location.host;e=w(function(k){if(("*"==h||k.origin==h)&&k.data==g)this.port1.onmessage()},this);f.addEventListener("message",e,!1);this.port1={};this.port2={postMessage:function(){f.postMessage(g,h)}}});if("undefined"!==typeof a&&!B("Trident")&&!B("MSIE")){var b=new a,c={},d=c;b.port1.onmessage=function(){if(void 0!==c.next){c=c.next;var e=c.vb;c.vb=null;e()}};return function(e){d.next={vb:e};d=d.next;b.port2.postMessage(0)}}return"undefined"!==typeof document&&"onreadystatechange"in De(document,
"SCRIPT")?function(e){var f=De(document,"SCRIPT");f.onreadystatechange=function(){f.onreadystatechange=null;f.parentNode.removeChild(f);f=null;e();e=null};document.documentElement.appendChild(f)}:function(e){t.setTimeout(e,0)}}function Je(a){return a}id(function(a){Je=a});function Ke(){this.j=this.g=null}var Me=new ye(function(){return new Le},function(a){a.reset()});Ke.prototype.add=function(a,b){var c=Me.get();c.set(a,b);this.j?this.j.next=c:this.g=c;this.j=c};function Ne(){var a=Qe,b=null;a.g&&(b=a.g,a.g=a.g.next,a.g||(a.j=null),b.next=null);return b}function Le(){this.next=this.scope=this.g=null}Le.prototype.set=function(a,b){this.g=a;this.scope=b;this.next=null};Le.prototype.reset=function(){this.next=this.scope=this.g=null};function Re(a,b){Se||Te();Ue||(Se(),Ue=!0);Qe.add(a,b)}var Se;function Te(){if(t.Promise&&t.Promise.resolve){var a=t.Promise.resolve(void 0);Se=function(){a.then(Ve)}}else Se=function(){var b=Ve;b=Je(b);!Ga(t.setImmediate)||t.Window&&t.Window.prototype&&!B("Edge")&&t.Window.prototype.setImmediate==t.setImmediate?(He||(He=Ie()),He(b)):t.setImmediate(b)}}var Ue=!1,Qe=new Ke;function Ve(){for(var a;a=Ne();){try{a.g.call(a.scope)}catch(b){Ge(b)}ze(Me,a)}Ue=!1};function We(a){if(!a)return!1;try{return!!a.$goog_Thenable}catch(b){return!1}};function L(a,b){this.g=0;this.D=void 0;this.v=this.j=this.o=null;this.A=this.w=!1;if(a!=Ca)try{var c=this;a.call(b,function(d){Xe(c,2,d)},function(d){Xe(c,3,d)})}catch(d){Xe(this,3,d)}}function Ye(){this.next=this.v=this.j=this.A=this.g=null;this.o=!1}Ye.prototype.reset=function(){this.v=this.j=this.A=this.g=null;this.o=!1};var Ze=new ye(function(){return new Ye},function(a){a.reset()});function $e(a,b,c){var d=Ze.get();d.A=a;d.j=b;d.v=c;return d}
function M(a){if(a instanceof L)return a;var b=new L(Ca);Xe(b,2,a);return b}function af(a){return new L(function(b,c){c(a)})}function bf(a,b,c){cf(a,b,c,null)||Re(Na(b,a))}function df(a){return new L(function(b,c){a.length||b(void 0);for(var d=0,e;d<a.length;d++)e=a[d],bf(e,b,c)})}function ef(a){return new L(function(b,c){var d=a.length,e=[];if(d)for(var f=function(l,p){d--;e[l]=p;0==d&&b(e)},g=function(l){c(l)},h=0,k;h<a.length;h++)k=a[h],bf(k,Na(f,h),g);else b(e)})}
function ff(a){return new L(function(b){var c=a.length,d=[];if(c)for(var e=function(h,k,l){c--;d[h]=k?{gc:!0,value:l}:{gc:!1,reason:l};0==c&&b(d)},f=0,g;f<a.length;f++)g=a[f],bf(g,Na(e,f,!0),Na(e,f,!1));else b(d)})}function gf(){var a,b,c=new L(function(d,e){a=d;b=e});return new hf(c,a,b)}L.prototype.then=function(a,b,c){return jf(this,Ga(a)?a:null,Ga(b)?b:null,c)};L.prototype.$goog_Thenable=!0;function kf(a,b){b=$e(b,b,void 0);b.o=!0;lf(a,b);return a}function mf(a,b,c){return jf(a,null,b,c)}
L.prototype.cancel=function(a){if(0==this.g){var b=new nf(a);Re(function(){of(this,b)},this)}};function of(a,b){if(0==a.g)if(a.o){var c=a.o;if(c.j){for(var d=0,e=null,f=null,g=c.j;g&&(g.o||(d++,g.g==a&&(e=g),!(e&&1<d)));g=g.next)e||(f=g);e&&(0==c.g&&1==d?of(c,b):(f?(d=f,d.next==c.v&&(c.v=d),d.next=d.next.next):pf(c),qf(c,e,3,b)))}a.o=null}else Xe(a,3,b)}function lf(a,b){a.j||2!=a.g&&3!=a.g||rf(a);a.v?a.v.next=b:a.j=b;a.v=b}
function jf(a,b,c,d){var e=$e(null,null,null);e.g=new L(function(f,g){e.A=b?function(h){try{var k=b.call(d,h);f(k)}catch(l){g(l)}}:f;e.j=c?function(h){try{var k=c.call(d,h);void 0===k&&h instanceof nf?g(h):f(k)}catch(l){g(l)}}:g});e.g.o=a;lf(a,e);return e.g}L.prototype.L=function(a){this.g=0;Xe(this,2,a)};L.prototype.C=function(a){this.g=0;Xe(this,3,a)};
function Xe(a,b,c){0==a.g&&(a===c&&(b=3,c=new TypeError("Promise cannot resolve to itself")),a.g=1,cf(c,a.L,a.C,a)||(a.D=c,a.g=b,a.o=null,rf(a),3!=b||c instanceof nf||sf(a,c)))}function cf(a,b,c,d){if(a instanceof L)return lf(a,$e(b||Ca,c||null,d)),!0;if(We(a))return a.then(b,c,d),!0;if(Ha(a))try{var e=a.then;if(Ga(e))return tf(a,e,b,c,d),!0}catch(f){return c.call(d,f),!0}return!1}
function tf(a,b,c,d,e){function f(k){h||(h=!0,d.call(e,k))}function g(k){h||(h=!0,c.call(e,k))}var h=!1;try{b.call(a,g,f)}catch(k){f(k)}}function rf(a){a.w||(a.w=!0,Re(a.B,a))}function pf(a){var b=null;a.j&&(b=a.j,a.j=b.next,b.next=null);a.j||(a.v=null);return b}L.prototype.B=function(){for(var a;a=pf(this);)qf(this,a,this.g,this.D);this.w=!1};
function qf(a,b,c,d){if(3==c&&b.j&&!b.o)for(;a&&a.A;a=a.o)a.A=!1;if(b.g)b.g.o=null,uf(b,c,d);else try{b.o?b.A.call(b.v):uf(b,c,d)}catch(e){vf.call(null,e)}ze(Ze,b)}function uf(a,b,c){2==b?a.A.call(a.v,c):a.j&&a.j.call(a.v,c)}function sf(a,b){a.A=!0;Re(function(){a.A&&vf.call(null,b)})}var vf=Ge;function nf(a){A.call(this,a)}y(nf,A);nf.prototype.name="cancel";function hf(a,b,c){this.g=a;this.resolve=b;this.reject=c};function wf(a){return Ub(a.prototype,"$$generatedClassName",function(){return"Class$obf_"+{valueOf:function(){return++xf}}})}var xf=1E3;function O(){}O.prototype.ga=function(a){return yf(this,a)};O.prototype.Ia=function(){return zf(this)};O.prototype.toString=function(){return P(Af(Bf(this.constructor)))+"@"+P(Cf(this.Ia()))};function Df(){}r(Df,O);function Ef(a,b){Ff(a);a.A=b;Gf(a)}Df.prototype.j=function(a){this.g=a;Hf(this,a)};function Gf(a){a.g instanceof Error&&(Error.captureStackTrace?Error.captureStackTrace(a.g):a.g.stack=Error().stack)}Df.prototype.w=n("A");Df.prototype.toString=function(){var a=Af(Bf(this.constructor)),b=this.w();return null==b?a:P(a)+": "+P(b)};
function If(a){if(null!=a){var b=a.Xb;if(null!=b)return b}a instanceof TypeError?(b=new Jf,Ef(b,P(a)),Kf(b),b.o=a,b.j(new TypeError(b)),a=b):(b=new Lf,Ef(b,P(a)),Kf(b),b.o=a,b.j(Error(b)),a=b);return a}function Ff(a){a.D=Mf([0],Df,Nf,Df.g)}function Nf(a){return a instanceof Df}function Hf(a,b){if(b instanceof Object)try{b.Xb=a,Object.defineProperties(b,{cb:{get:function(){return a.v&&a.v.g}}})}catch(c){}};function Of(){}r(Of,Df);function Pf(){}r(Pf,Of);function Q(a){var b=new Pf;Ef(b,a);b.j(Error(b));return b};function yf(a,b){return Object.is(a,b)||null==a&&null==b};function Qf(a,b){this.j=a;this.g=b}r(Qf,O);function Af(a){var b=wf(a.j);0!=a.g&&(b="L"+P(b)+";");return P(Rf("[",a.g))+P(b)}Qf.prototype.toString=function(){return"class "+P(Af(this))};function Rf(a,b){for(var c="",d=0;d<b;d++)c=P(c)+P(a);return c}function Bf(a,b){var c=b||0;return Ub(a.prototype,"$$class/"+c,function(){return new Qf(a,c)})};function zf(a){return a.tb||(Object.defineProperties(a,{tb:{value:++Sf,enumerable:!1}}),a.tb)}var Sf=0;function Tf(){}r(Tf,Df);function Uf(a,b){this.j=a|0;this.g=b|0}function Vf(a){return 4294967296*a.g+(a.j>>>0)}q=Uf.prototype;
q.toString=function(a){a=a||10;if(2>a||36<a)throw Error("radix out of range: "+a);var b=this.g>>21;if(0==b||-1==b&&(0!=this.j||-2097152!=this.g))return b=Vf(this),10==a?""+b:b.toString(a);b=14-(a>>2);var c=Math.pow(a,b),d=Wf(c,c/4294967296);c=Xf(this,d);d=Math.abs(Vf(this.add(Yf(Zf(c,d)))));var e=10==a?""+d:d.toString(a);e.length<b&&(e="0000000000000".substr(e.length-b)+e);d=Vf(c);return(10==a?d:d.toString(a))+e};function $f(a){return 0==a.j&&0==a.g}q.ga=function(a){return this.j==a.j&&this.g==a.g};
function ag(a,b){return a.g==b.g?a.j==b.j?0:a.j>>>0>b.j>>>0?1:-1:a.g>b.g?1:-1}function Yf(a){var b=~a.j+1|0;return Wf(b,~a.g+!b|0)}q.add=function(a){var b=this.g>>>16,c=this.g&65535,d=this.j>>>16,e=a.g>>>16,f=a.g&65535,g=a.j>>>16;a=(this.j&65535)+(a.j&65535);g=(a>>>16)+(d+g);d=g>>>16;d+=c+f;b=(d>>>16)+(b+e)&65535;return Wf((g&65535)<<16|a&65535,b<<16|d&65535)};
function Zf(a,b){if($f(a))return a;if($f(b))return b;var c=a.g>>>16,d=a.g&65535,e=a.j>>>16;a=a.j&65535;var f=b.g>>>16,g=b.g&65535,h=b.j>>>16;b=b.j&65535;var k=a*b;var l=(k>>>16)+e*b;var p=l>>>16;l=(l&65535)+a*h;p+=l>>>16;p+=d*b;var u=p>>>16;p=(p&65535)+e*h;u+=p>>>16;p=(p&65535)+a*g;u=u+(p>>>16)+(c*b+d*h+e*g+a*f)&65535;return Wf((l&65535)<<16|k&65535,u<<16|p&65535)}
function Xf(a,b){if($f(b))throw Error("division by zero");if(0>a.g){if(a.ga(bg)){if(b.ga(cg)||b.ga(dg))return bg;if(b.ga(bg))return cg;var c=1;if(0==c)c=a;else{var d=a.g;c=32>c?Wf(a.j>>>c|d<<32-c,d>>c):Wf(d>>c-32,0<=d?0:-1)}c=Xf(c,b);d=1;if(0!=d){var e=c.j;c=32>d?Wf(e<<d,c.g<<d|e>>>32-d):Wf(0,e<<d-32)}if(c.ga(eg))return 0>b.g?cg:dg;a=a.add(Yf(Zf(b,c)));return c.add(Xf(a,b))}return 0>b.g?Xf(Yf(a),Yf(b)):Yf(Xf(Yf(a),b))}if($f(a))return eg;if(0>b.g)return b.ga(bg)?eg:Yf(Xf(a,Yf(b)));for(d=eg;0<=ag(a,
b);){c=Math.max(1,Math.floor(Vf(a)/Vf(b)));e=Math.ceil(Math.log(c)/Math.LN2);e=48>=e?1:Math.pow(2,e-48);for(var f=fg(c),g=Zf(f,b);0>g.g||0<ag(g,a);)c-=e,f=fg(c),g=Zf(f,b);$f(f)&&(f=cg);d=d.add(f);a=a.add(Yf(g))}return d}q.and=function(a){return Wf(this.j&a.j,this.g&a.g)};q.or=function(a){return Wf(this.j|a.j,this.g|a.g)};q.xor=function(a){return Wf(this.j^a.j,this.g^a.g)};
function fg(a){return 0<a?0x7fffffffffffffff<=a?gg:new Uf(a,a/4294967296):0>a?-9223372036854775808>=a?bg:Yf(new Uf(-a,-a/4294967296)):eg}function Wf(a,b){return new Uf(a,b)}var eg=Wf(0,0),cg=Wf(1,0),dg=Wf(-1,-1),gg=Wf(4294967295,2147483647),bg=Wf(0,2147483648);function hg(){}r(hg,Tf);function ig(){}r(ig,Pf);function jg(a){var b=new ig;Ef(b,a);b.j(Error(b));return b};function kg(){}r(kg,Pf);function lg(a){var b=new kg;Ef(b,a);b.j(Error(b));return b};function Lf(){}r(Lf,Pf);Lf.prototype.j=function(a){Pf.prototype.j.call(this,"__noinit__"===this.o?a:this.o)};function Kf(a){a.o="__noinit__"};function Jf(){}r(Jf,Lf);function mg(a){return Math.max(Math.min(a,2147483647),-2147483648)|0};function ng(){}var og;r(ng,O);function pg(){}r(pg,ng);function qg(a,b){return"string"==typeof a?a.charCodeAt(b):a.Z.charCodeAt(b)};function rg(){}r(rg,O);rg.prototype.toString=n("Z");function sg(){}r(sg,rg);function tg(){}r(tg,O);function ug(){};function vg(){}r(vg,O);function wg(a,b){return a.ga?a.ga(b):Object.is(a,b)}function xg(a){var b;Array.isArray(a)?b=Af(yg(a))+"@"+Cf(zf(a)):b=a.toString();return b}function zg(a){var b=typeof a;if("number"==b)return Bf(pg);if("boolean"==b)return Bf(tg);if("string"==b)return Bf(Ag);if(Array.isArray(a))return yg(a);if(a instanceof O)return Bf(a.constructor);if(a)return Bf("function"==b?ug:vg);throw new TypeError("null.getClass");};function Mf(a,b,c,d){return Bg(a,d,{nb:b,Jb:c,fb:a.length})}function Bg(a,b,c){var d=a[0];if(null==d)return null;var e=[];c&&(e.Sb=c);if(1<a.length){a=a.slice(1);c=c&&{nb:c.nb,Jb:c.Jb,fb:c.fb-1};for(var f=0;f<d;f++)e[f]=Bg(a,b,c)}else if(void 0!==b)for(a=0;a<d;a++)e[a]=b;else e.length=d;return e}function yg(a){return(a=a.Sb)?Bf(a.nb,a.fb):Bf(O,1)};function Cg(a){return 56320<=a&&57343>=a};function Dg(){}r(Dg,ig);var Eg;function Fg(){Fg=m();Eg=Mf([256],Gg,Hg,Gg.g)};function Gg(){this.g=0}r(Gg,ng);function Cf(a){return(a>>>0).toString(16)}function Ig(a){if(-129<a&&128>a){var b=a+128,c=(Fg(),Eg)[b];c||(c=Eg[b]=Jg(a));return c}return Jg(a)}function Jg(a){var b=new Gg;b.g=a;return b}Gg.prototype.ga=function(a){return Hg(a)&&a.g==this.g};Gg.prototype.Ia=n("g");Gg.prototype.toString=function(){return""+this.g};function Hg(a){return a instanceof Gg};var Kg,Lg;function Mg(a){Ng();var b=":"+P(a),c=Kg[b];if(null!=c)return mg(c);c=Lg[b];if(null==c){var d=0;c=a.length;for(var e=c-4,f=0;f<e;)d=a.charCodeAt(f+3)+31*(a.charCodeAt(f+2)+31*(a.charCodeAt(f+1)+31*(a.charCodeAt(f)+31*d))),d|=0,f+=4;for(;f<c;)d*=31,e=f++,d+=a.charCodeAt(e);a=d|0}else a=mg(c);256==Og&&(Lg=Kg,Kg=new O,Og=0);++Og;return Kg[b]=a}function Ng(){Ng=m();Lg=new O;Og=0;Kg=new O}var Og=0;function Pg(a){switch(typeof a){case "string":return Mg(a);case "number":return mg(a);case "boolean":return a?1231:1237;default:return null==a?0:zf(a)}};function Ag(){}r(Ag,O);function P(a){return null==a?"null":xg(a)}function Tg(a,b){var c=a.length,d=qg(a,b++),e,f;55296<=d&&56319>=d&&b<c&&Cg(e=qg(a,b))?f=65536+((d&1023)<<10)+(e&1023):f=d;return f}function Ug(a,b){return yf(a,b)};function Vg(){return fg(Date.now())};function Wg(a,b){if(!a)throw lg(P(b)).g;};function Xg(a,b){a=P(a);if(b)for(var c=0;c<b.length;c++){var d=b,e=c;var f=b[c];try{var g=P(f)}catch(l){if(l=If(l),l instanceof Of)g=l,f=P(Af(zg(f)))+String.fromCharCode(64)+P(Cf(Pg(f))),P(f),g="<"+P(f)+" threw "+P(Af(zg(g)))+">";else throw l.g;}d[e]=g}else b=["(Object[])null"];c=new sg;c.Z="";for(d=g=0;d<b.length;){e=a.indexOf("%s",g);if(-1==e)break;f=a;var h=g,k=e;g=P(c.Z);f=P(f).substr(h,k-h);c.Z=g+P(f);f=b[d++];c.Z=P(c.Z)+P(f);g=e+2}e=a;f=g;g=a.length;a=P(c.Z);e=P(e).substr(f,g-f);c.Z=a+P(e);
if(d<b.length){c.Z=P(c.Z)+" [";a=b[d++];for(c.Z=P(c.Z)+P(a);d<b.length;)c.Z=P(c.Z)+", ",a=b[d++],c.Z=P(c.Z)+P(a);c.Z=P(c.Z)+String.fromCharCode(93)}return c.toString()};function Yg(a,b){if(null==b)for(b=0;b<a.length;b++){if(null==a[b])return b}else for(var c=0;c<a.length;c++)if(wg(b,a[c]))return c;return-1};function Zg(a,b){a.push(b)}function $g(a,b){for(var c=0,d=b.length;c<d;c++)a.push(b[c])};function ah(a){if(null==a)return"null";var b=typeof a;return"object"===b?a instanceof Array?"array":b:b};function bh(a,b,c){a[b]=void 0!==c?c:null}function ch(a){for(var b in a)return!1;return!0}function dh(a){var b={},c;for(c in a)b[c]=a[c];return b};function eh(a,b,c){Hg(c)?a[b]=c.g:bh(a,b,c)};function fh(a,b){if(yf(a,b))return!0;if(!a||!b)return!1;var c=a.length;if(c!=b.length)return!1;for(var d=0;d<c;d++)if(!gh(a,b,d))return!1;return!0}function gh(a,b,c){var d=ah(a[c]);if(!yf(d,ah(b[c])))return!1;switch(d){case "null":return!0;case "boolean":return a[c]==b[c];case "number":return a[c]==b[c];case "string":return yf(a[c],b[c]);case "array":return fh(a[c],b[c]);case "object":return hh(a[c],b[c]);default:throw Q("Unsupported type "+P(d)).g;}};function ih(a,b,c){var d=ah(a[c]);if(!yf(d,ah(b[c])))return!1;switch(d){case "null":return!0;case "boolean":return a[c]==b[c];case "number":return a[c]==b[c];case "string":return yf(a[c],b[c]);case "object":return hh(a[c],b[c]);case "array":return fh(a[c],b[c]);default:throw Q("Unsupported type "+P(d)+" for key "+P(c)).g;}}
function hh(a,b){if(yf(a,b))return!0;if(!a||!b)return!1;var c=Object.keys(a).length,d=Object.keys(b).length;if(c!=d)return!1;for(d=0;d<c;d++){var e=Object.keys(a)[d];if(!ih(a,b,e))return!1}return!0};var jh;function kh(){kh=m();jh=new lh(null)};function lh(a){this.g=new mh;if(a)for(var b in a){var c=b,d=a[b];eh(this.g.get(),c,d)}}r(lh,O);function R(){return kh(),jh}lh.prototype.get=function(a){return this.g.get()[a]};function nh(a,b){a=a.g.get();return b in a}function S(a,b){a=a.get(b);return"string"==typeof a?"true"==a||"1"==a:!!a}
function oh(a,b){if(!nh(a,b)||null==a.get(b))return NaN;try{var c=P(a.get(b));og||(og=/^\s*[+-]?(NaN|Infinity|((\d+\.?\d*)|(\.\d+))([eE][+-]?\d+)?[dDfF]?)\s*$/);if(!og.test(c)){var d='For input string: "'+P(c)+'"',e=new Dg;Ef(e,d);e.j(Error(e));throw e.g;}return parseFloat(c)}catch(f){f=If(f);if(f instanceof Dg)return NaN;throw f.g;}}function T(a,b){if(!nh(a,b))return"";a=a.get(b);return null==a?"":"number"===typeof a&&mg(a)==mg(a)?""+mg(a):P(a)};function mh(){}r(mh,O);mh.prototype.get=function(){if(!this.g){var a=t._docs_flag_initialData;this.g=a?a:{}}return this.g};t.Symbol&&t.Symbol.iterator&&(fa(),ja());fa();ja();fa();ja();function ph(a,b){Ff(this);this.v=b;this.A=a;Gf(this);this.j(Error(this))}r(ph,Pf);ph.prototype.w=function(){return Pf.prototype.w.call(this)};ea.Object.defineProperties(ph.prototype,{error:{configurable:!0,enumerable:!0,get:function(){var a=Error(),b=this.g;a.fileName=b.fileName;a.lineNumber=b.lineNumber;a.columnNumber=b.columnNumber;a.message=b.message;a.name=b.name;a.stack=b.stack;a.toSource=b.toSource;a.cause=b.cb;for(var c in b)0!=c.indexOf("__java$")&&(a[c]=b[c]);return a}}});function qh(a,b){return rh().g(b)in a};function sh(){}r(sh,O);sh.prototype.g=function(a){if(null==a)throw a=new Jf,Ef(a,"can't identity hash null"),Kf(a),a.j(new TypeError(a)),a.g;return":"+Pg(a)};var th;function rh(){uh();return th}function uh(){uh=m();th=new sh};function vh(a){this.g=a}r(vh,O);vh.prototype.getType=n("g");function wh(a){this.g=a}r(wh,O);wh.prototype.log=function(a,b,c){b&&null!=c?this.g.log(a.g,b,c):b?this.g.log(a.g,b):this.g.log(a.g)};function xh(){this.g=!1}r(xh,O);xh.prototype.dispose=function(){if(!this.g){this.g=!0;this.F();var a=Bf(this.constructor);P(wf(a.j));P(Rf("[]",a.g))}};xh.prototype.L=n("g");function yh(a,b){b&&!b.L()&&(a.L()?b.dispose():(a.D||(a.D=[]),a.D.push(b)))}xh.prototype.F=function(){if(this.D){for(var a=0;a<this.D.length;a++)this.D[a].dispose();this.D.length=0}};function zh(){this.g=!1;this.j=1;this.A=!1;this.o=[];this.v=[]}r(zh,xh);function Ah(a,b){Wg(4!=a.j,"Cannot fire a disposed XDeferred");Wg(1==a.j,"Cannot fire a XDeferred more than once");a.B=b;Bh(a,!0)}function Ch(a,b){Wg(4!=a.j,"Cannot fire a disposed XDeferred");Wg(1==a.j,"Cannot fire a XDeferred more than once");a.w=b;Bh(a,!1)}
function Dh(a,b,c){Wg(4!=a.j,"Cannot add callback to disposed XDeferred");Wg(!a.A,"Cannot add callback to XDeferred that is firing its callback/errback queue");Eh(a,b,c)||(b&&Zg(a.o,function(d){b(d)}),c&&Zg(a.v,function(d){c(d)}))}
zh.prototype.transform=function(a){function b(e){Ch(d,e)}function c(e){var f=null;try{f=a(e)}catch(g){g=If(g);if(g instanceof Of){Ch(d,g);return}throw g.g;}Ah(d,f)}Wg(0==this.A,"Cannot add callback to XDeferred that is firing its callback/errback queue");var d=new zh;if(Eh(this,c,b))return d;this.o.push(c);this.v.push(b);return d};zh.prototype.F=function(){this.j=4;this.o.length=0;this.v.length=0;xh.prototype.F.call(this)};
function Bh(a,b){a.A=!0;if(b)for(a.j=2,b=0;b<a.o.length;b++)(0,a.o[b])(a.B);else for(a.j=3,b=0;b<a.v.length;b++)(0,a.v[b])(a.w);a.A=!1;a.o.length=0;a.v.length=0}function Eh(a,b,c){return 1!=a.j?(a.A=!0,2==a.j&&b?b(a.B):3==a.j&&c&&c(a.w),a.A=!1,!0):!1};function Fh(){}r(Fh,O);Fh.prototype.init=m();Fh.prototype.log=m();var Gh,Hh;function Ih(){Ih=m();Hh=Gh=new Jh(null)};function Jh(a){this.v=a?a:new Kh;this.g={};this.o=new Fh;this.j={}}r(Jh,O);Jh.prototype.w=function(a,b){a=this.j=b;b=[];for(var c in a)b.push([c,a[c]])};Jh.prototype.A=function(){return JSON.stringify(this.j)};function Lh(a,b,c){Mh();var d="goog_"+Nh++;var e=a.g,f=a.v,g=Vf(Vg()),h=new Oh;h.g=!1;h.A=a;h.D=f;h.w=g;h.v=b;h.j=!0===c;h.o=void 0;bh(e,d,h);return d}
function Ph(a,b){var c=a.g[b];if(c){if(c.g)throw Q("Timing events should only be completed once").g;c.g=!0;c.A.o.log(c.v,Vf(Vg())-c.w,c.j,c.o);delete a.g[b]}}function Qh(a,b){b in a.g&&delete a.g[b]};Jh.prototype.saveInitialLoadStats=Jh.prototype.w;Jh.prototype.getInitialLoadStats=Jh.prototype.A;function Kh(){}r(Kh,O);function Oh(){this.g=this.j=!1}r(Oh,O);function Mh(){Mh=m();Nh=Math.floor(-2147483648*Math.random())}var Nh=0;var Rh;function Sh(){Sh=m();Rh=new Th};function Th(){}r(Th,O);Th.prototype.g=m();function Uh(){}r(Uh,O);Uh.prototype.g=function(a){performance.mark(a)};var Vh;function Wh(){Wh=m();Vh=null};function Xh(){this.v=void 0!==t.performance&&void 0!==t.performance.mark?new Uh:(Sh(),Rh);this.g={}}r(Xh,O);function Yh(a){(Wh(),Vh)||(a=new Xh(a),Wh(),Vh=a);return Wh(),Vh}Xh.prototype.j=function(a){Zh(this,a,Vf(Vg()));this.v.g(a)};Xh.prototype.getTime=function(a){a=this.g[a];return null!=a?a:null};Xh.prototype.o=function(a,b){a in this.g||bh(this.g,a,0);bh(this.g,a,this.g[a]+b)};function Zh(a,b,c){if(b in a.g)throw Q("Field "+P(b)+" is already set.").g;bh(a.g,b,c)}
Xh.prototype.A=function(a){if(!S(R(),"icso")){if(a)for(var b in a)Zh(this,b,a[b]);Zh(this,"sldummy",0)}};Xh.prototype.setTime=Xh.prototype.j;Xh.prototype.incrementTime=Xh.prototype.o;Xh.prototype.setServerValues=Xh.prototype.A;t._getTimingInstance=Yh;t._docsTiming=Xh;function $h(a){D(this,a,"docs.security.access_capabilities",-1,null)}y($h,C);function ai(){this.g=!1;this.j={};this.o=null}r(ai,xh);ai.prototype.F=function(){xh.prototype.F.call(this);var a=this.j,b;for(b in a)delete a[b];this.o=null};function bi(a,b){if(!a.o){var c=a.j,d=[],e;for(e in c)d.push(c[e]);a.o=d}a=a.o;for(c=0;c<a.length;c++)(0,a[c])(b)};function ci(){}r(ci,O);function di(){this.g=!1;this.j=[]}r(di,xh);function ei(a,b,c){a=a.j;if(null==c)throw b=new Jf,Ff(b),Gf(b),Kf(b),b.j(new TypeError(b)),b.g;if(qh(b.j,c))throw lg(Xg("Observer %s previously registered.",[c])).g;bh(b.j,rh().g(c),c);b.o=null;var d=new ci;d.g=b;d.j=c;a.push(d)}di.prototype.F=function(){for(var a=this.j.pop();a;){if(qh(a.g.j,a.j)){var b=a.g,c=a=a.j;if(!qh(b.j,c))throw jg(Xg("Trying to remove inexistant Observer %s.",[a])).g;a=c;a=rh().g(a);delete b.j[a];b.o=null}a=this.j.pop()}xh.prototype.F.call(this)};function U(){this.g=!1}r(U,xh);q=U.prototype;q.yb=function(a){if(!(0<=Yg(this.X(),a.o)))throw Q("Cannot create operations for an unsupported record type "+P(a.o)).g;return this.Da(a)};q.ka=function(a,b){var c=this.aa(a),d=[];a=new fi(c,a,b,null);d.push(a);return d};q.Da=function(a){return this.ka(a,null)};q.aa=function(a){throw Q("Key cannot be obtained for record of type "+P(a.o)).g;};q.U=function(a){return gi(a)?0<=Yg(this.X(),a.A):!1};function hi(a){this.o=a}r(hi,O);hi.prototype.getType=n("o");function gi(a){a=a.getType();return"update-record"===a||"delete-record"===a};function ii(a,b,c){this.o=a;this.D=b;this.A=c}r(ii,hi);function V(a){if(null==a.D)throw Q("Cannot getKey of operation for singleton record.").g;return a.D};function ji(a,b){this.g=a;this.j=b}r(ji,O);function ki(a,b){this.o=a;this.g={};this.j={};this.w=!0===b;this.v=!this.w}r(ki,O);ki.prototype.Ja=function(){return this.w||!ch(this.j)};function li(a,b){a=mi(a,b);return null==a?null:a instanceof Array?a.concat():dh(a)}function ni(a,b){a=oi(a,b);return null==a||0==a?null:a}function oi(a,b){a=mi(a,b);return null==a?null:a}function pi(a,b){a=mi(a,b);return null==a?null:a}function qi(a,b){return null==mi(a,b)?null:0!=a.g[b].length}function ri(a,b,c){W(a,b,c?"true":"")}
function si(a){a=mi(a,"docosKeyData");return null==a?null:a.concat()}function mi(a,b){a=a.g[b];return null!=a?a:null}
function W(a,b,c){if((Hg(c)||"string"===typeof c||"number"===typeof c||"boolean"===typeof c?0:Ha(c))&&!Ea(c))ti(c,[]),null!=a.g[b]&&hh(a.g[b],c)||(c=dh(c),bh(a.g,b,c),a.v||bh(a.j,b,c));else if(Ea(c))S(R(),"docs-anlpfdo")||ui(c,[]),ti(c,[]),null!=a.g[b]&&fh(a.g[b],c)||(c=c.concat(),bh(a.g,b,c),a.v||bh(a.j,b,c));else{var d=a.g[b];(null==d?null==c:Hg(c)?wg(d,c.g):wg(d,c))||(eh(a.g,b,c),a.v||eh(a.j,b,c))}}function vi(a,b,c,d){wi(a.g,b,c,d);a.v||wi(a.j,b,c,d)}
function xi(a,b,c){return(a=mi(a,b))?c in a?a[c]:null:null}function wi(a,b,c,d){var e=a[b];if(!e){var f=e={};bh(a,b,f)}null==d?bh(e,c,null):eh(e,c,d)}ki.prototype.B=function(){this.j={};this.w=!1};ki.prototype.jb=aa(null);function ui(a,b){b.push(a);for(var c=0;c<a.length;c++)if(a[c]instanceof Array){if(S(R(),"docs-anlpfdo"))Yg(b,a[c]);else if(0<=Yg(b,a[c]))throw Q("Circular reference detected").g;ui(a[c],b)}b.pop()};function ti(a,b){var c=S(R(),"docs-anlpfdo");b.push(a);if(a instanceof Array)for(var d=0;d<a.length;d++){var e=a[d];if(null!=e){if(c)Yg(b,e);else if(0<=Yg(b,e))throw Q("Circular reference detected").g;ti(e,b)}}else if(a instanceof Object)for(d=Object.keys(a),e=0;e<d.length;e++){var f=d[e];if(null!=a[f]){if(c)Yg(b,a[f]);else if(0<=Yg(b,a[f]))throw Q("Circular reference detected").g;ti(a[f],b)}}b.pop()};function fi(a,b,c,d){ii.call(this,d?d:"update-record",a,b.o);a=c;this.j=b.w;this.g={};c=b.j;a=a?a:[];for(var e in c)eh(this.g,e,0<=Yg(a,e)?mi(b,e):b.g[e])}r(fi,ii);function yi(a){var b=new $h(null);a=zi.indexOf(a);var c=a>=zi.indexOf(5),d=a>=zi.indexOf(4),e=a>=zi.indexOf(2),f=a>=zi.indexOf(3);F(b,1,a>=zi.indexOf(1));F(b,2,c);F(b,3,d);F(b,4,e);F(b,8,e);F(b,5,f);F(b,7,f);F(b,6,f);F(b,9,e);F(b,10,e);F(b,11,e);F(b,12,e);F(b,13,e);F(b,14,f);F(b,15,f);F(b,16,!1);return b}function Ai(a){return 1==jc(a,6)&&1==jc(a,4)?3:1==jc(a,4)?2:1==jc(a,3)?4:1==jc(a,2)?5:1==jc(a,1)?1:0};function Bi(){this.g=!1;this.j=Yh(null)}r(Bi,xh);Bi.prototype.qb=function(a,b){for(var c=Vf(Vg()),d=[],e=0;e<a.length;e++)d.push(new Ci(a[e]));!0===b&&this.j.o("md",Vf(Vg())-c);return d};function Di(){this.j=!1;this.g=[]}r(Di,O);function Ei(a){var b=a.g;a.g=[];a.j=!1;return b};function Fi(a,b,c){ki.call(this,"document",c);this.A=new Di;this.D=new Gi;W(this,"id",a);W(this,"documentType",b)}var zi=[0,1,5,4,2,3];r(Fi,ki);q=Fi.prototype;q.H=function(){return this.g.id};q.getType=function(){return this.g.documentType};q.jb=function(){var a=0==this.A.g.length;if(a)return ki.prototype.jb.call(this);a=a?1:2;return new ji(this.H(),a)};function Hi(a){var b=a.getType();return new Ii(b,pi(a,"jobset"),null==mi(a,"isFastTrack")?!1:0!=a.g.isFastTrack.length)}
q.La=function(a){ri(this,"ip",a)};q.Ja=function(){return ki.prototype.Ja.call(this)||0!=this.A.g.length};function Ji(a,b,c){this.o=a;this.v=b;this.w=c}r(Ji,hi);function Ki(a,b,c,d){Ji.call(this,"append-commands",a,b);this.A=c;this.D=d}r(Ki,Ji);function Li(a,b){this.g=!1;this.ec=a;this.Ta=b;this.cc=new Bi(this.Ta);new Mi("mr")}r(Li,xh);Li.prototype.na=n("ec");Li.prototype.qb=function(a,b){return this.cc.qb(a,b)};Li.prototype.eb=function(a){var b=new Di,c=a.A;for(var d=0;d<c.g.length;d++){var e=b,f=c.g[d];!0===c.j&&(e.g=[],e.j=!0);e.g.push(f);c.j=!1}c.g=[];if(0==b.g.length)return[];c=b.j;return[new Ki(a.H(),a.getType(),Ei(b),c)]};function Ni(a,b,c){ph.call(this,"Local storage error: "+P(b),null);this.type=0;this.type=a;this.cb=c;this.j(Error(this))}r(Ni,ph);function Mi(){this.g=!1;Yh(null)}r(Mi,xh);function Ii(a,b,c){this.o=a;this.j=b;this.g=c}r(Ii,O);Ii.prototype.getType=n("o");function Oi(a){this.g=a}r(Oi,O);function Gi(){}r(Gi,O);Gi.prototype.S=function(a){return a?[a.g]:null};function Pi(a,b,c,d){this.o="append-template-commands";this.v=a;this.w=b;this.A=c;this.D=d}r(Pi,hi);Pi.prototype.na=n("w");function Qi(a,b){ki.call(this,"applicationMetadata",b);this.A=!1;W(this,"dt",a);this.D=[]}r(Qi,ki);Qi.prototype.na=function(){return this.g.dt};Qi.prototype.B=function(){ki.prototype.B.call(this);this.A=!1};Qi.prototype.Ja=function(){return this.A||ki.prototype.Ja.call(this)};var Ri=["c","oc","ou","u"];function Si(){this.g=!1}r(Si,U);q=Si.prototype;q.X=function(){return[]};q.ka=function(){throw Q("No operation is supported.").g;};q.Da=function(a){return this.ka(a,null)};q.aa=function(){throw Q("No record is supported.").g;};q.U=aa(!1);function Ti(){this.g=!1}r(Ti,U);Ti.prototype.X=function(){return["comment"]};Ti.prototype.aa=function(a){return[a.g.di,a.H()]};function Ui(a){this.g=!1;this.hb=a}r(Ui,U);q=Ui.prototype;q.X=function(){return["document"]};q.sa=function(a){var b=this.hb[a];if(!b)throw Q("No adapter found for this type: "+P(a)).g;return b};q.createDocument=function(a,b,c){a=new Fi(a,b,!0,this.hb[b]);null==c||null==oi(a,"initialSyncReason")&&W(a,"initialSyncReason",c);return a};q.U=function(a){var b=a.getType();return"append-commands"===b||"write-trix"===b?!0:U.prototype.U.call(this,a)};
q.ka=function(a){var b=U.prototype.ka.call(this,a,"lastModifiedClientTimestamp lastWarmStartedTimestamp ic odocid relevancyRank rev rai snapshotProtocolNumber snapshotVersionNumber fileLockedReason mimeType".split(" "));a=this.sa(a.getType()).eb(a);return b.concat(a)};q.aa=function(a){return a.H()};function Vi(a){this.g=!1;this.dc=a}r(Vi,U);q=Vi.prototype;q.X=function(){return["applicationMetadata"]};q.aa=function(a){return a.na()};q.U=function(a){return Ug(a.getType(),"update-application-metadata")};q.ka=function(a){var b=this.aa(a);return[new Wi(b,a,a.A?a.D.slice(0):null)]};q.sa=function(a){var b=this.dc[a];if(!b)throw Q("No adapter found for this type: "+P(a)).g;return b};function Wi(a,b,c){fi.call(this,a,b,null,"update-application-metadata");this.v=c}r(Wi,fi);function Xi(){this.g=!1}r(Xi,U);Xi.prototype.X=function(){return["documentEntity"]};Xi.prototype.aa=function(a){return[a.g.documentId,a.getType(),a.H()]};function Yi(){this.g=!1}r(Yi,U);Yi.prototype.X=function(){return[]};function Zi(a,b){this.o="document-lock";this.v=a;this.A=b}r(Zi,hi);function $i(a,b,c,d,e){ki.call(this,"impressionBatch",e);W(this,"di",a);W(this,"dt",b);W(this,"ibt",c);W(this,"iba",d)}r($i,ki);function aj(){this.g=!1}r(aj,U);aj.prototype.X=function(){return["impressionBatch"]};aj.prototype.aa=function(a){var b=[];b.push(pi(a,"di"));b.push(a.g.ibt);return b};aj.prototype.U=function(a){return U.prototype.U.call(this,a)&&(Ug(a.getType(),"update-record")&&a.j||Ug(a.getType(),"delete-record"))};function bj(){this.g=!1}r(bj,U);bj.prototype.X=function(){return[]};function cj(a,b,c){this.g=a;this.changeType=b;this.j=c}r(cj,O);function dj(a){this.g=a}r(dj,O);function ej(a){this.o=this.g=!1;this.j=a;this.v=new ai}r(ej,xh);function fj(a){if(a.o)throw Q("Called setWritable on an already writable localstore.").g;a.o=!0}ej.prototype.write=function(a,b,c){var d=this;if(!this.o)throw Q("Cannot write to read-only local store.").g;var e=gj(a);a=hj(this,a);0==a.length?b():ij(this.j,a,function(){bi(d.v,e);b()},c)};function gj(a){var b=[];for(var c=0;c<a.length;c++){var d=a[c];b.push(new cj(d,d.w?"new":"update",d.j))}return new dj(b,null)}
function hj(a,b){var c=[],d=null;for(var e=0;e<b.length;e++){var f=b[e];if(f.Ja()){var g=a.j;var h=f.o;if(g=h in g.B?g.B[h]:null){g=g.yb(f);$g(c,g);if((g=f.jb())&&d){if(!yf(d.g,g.g))throw Q("Cannot compare two requirements with different doc id.").g;d=d.j>g.j?d:g}else d=d?d:g;f.B()}else throw Q("No Capability for record :"+P(f.o)).g;}}d&&c.unshift(new Zi(d.g,d.j));return c};function jj(){this.g=!1}r(jj,U);jj.prototype.X=function(){return[]};function kj(){this.g=!1}r(kj,U);kj.prototype.X=function(){return["blobMetadata"]};kj.prototype.ka=function(a){return U.prototype.ka.call(this,a,Ri)};kj.prototype.Da=function(a){return this.ka(a,null)};kj.prototype.aa=function(a){return[a.g.d,a.g.p]};var lj=["revisionAccessInfo","unsentBundleMetadata","selection","sentBundlesSavedRevision","snapshotBundleIndex"];function mj(a){return a.g.docId}function nj(a,b){W(a,"unsentBundleMetadata",b)};function oj(a,b,c){this.g=a;this.j=b;this.o=c}r(oj,O);oj.prototype.S=function(){var a={};a.rid=this.g;bh(a,"sid",this.j);a.lei=this.o;return a};function pj(a,b){this.j=a;this.g=b}r(pj,O);pj.prototype.X=function(){return["pendingQueue"]};pj.prototype.aa=function(a){return mj(a)};
pj.prototype.yb=function(a){var b=a.getType();var c=this.j[b];if(!c)throw Q("No document adapter available for type "+P(b)).g;var d=a.G;b=[];switch(d){case 7:d=c;b=mj(a);var e=a.D,f=a.L;c=[];for(var g=0;g<f.length;g++){var h=f[g];e++;h=qj(this,h.o(),d,mj(a),e,!0);if(!h)throw Q("Unexpected null operation").g;c.push(h)}f=a.D+c.length;g=a.C?a.C:[];h=[];e=[];for(var k=0;k<g.length;k++){var l=g[k];var p=l.o();if(p=qj(this,p,d,b,f+1,null))e.push(p),l=new oj(l.g(),l.j(),f+1),h.push(l),f++}nj(a,rj(h));d=
new sj(a);c.push(d);$g(c,e);0<=a.D&&c.push(new tj(b,a.D));b=c;break;case 1:d=a.D+1;e=mj(a);b=[];f=a.I;g=a.A?Ig(a.A.g):null;h=a.A?a.A.j:null;if(k=li(a,"unsentBundleMetadata")){l=[];for(p=0;p<k.length;p++)l.push(new oj(k[p].rid,k[p].sid,k[p].lei));k=l}else k=[];if(g&&null!=h)k.push(new oj(g.g,h,d));else{if(0==k.length)throw Q("Bundles and metadata do not match!").g;g=k[k.length-1];k[k.length-1]=new oj(g.g,g.j,d)}f&&nj(a,rj(k));ch(a.j)||(a=new fi(e,a,lj,null),b.push(a));(a=qj(this,f,c,e,d,null))&&b.push(a);
break;case 5:nj(a,null);a=new sj(a);b.push(a);break;case 2:nj(a,null);a=new uj(a);b.push(a);break;case 3:a=new vj(a);b.push(a);break;case 4:a=new wj(a);b.push(a);break;case 6:a=new fi(mj(a),a,lj,null);b.push(a);break;default:throw Q("Unknown Pending Queue operation type: "+d).g;}return b};
function qj(a,b,c,d,e,f){if(!(!0===f||b&&0!=b.length))return null;f=[];if(b){var g=[];for(var h=0;h<b.length;h++){var k=c.Ta.S(b[h]);f.push(k);k=JSON.stringify(k);for(var l=[],p=0;p<k.length;p++){var u=Tg(k,p),z=!1,v=k.charCodeAt(p),K=Cg(k.charCodeAt(p));55296<=v&&56319>=v?z=!(65536<=u&&1114111>=u):K&&(0<p?(z=Tg(k,p-1),z=!(65536<=z&&1114111>=z)):z=!0);z&&(u="\\u"+P(Cf(u)),z=xj(k,p-1),v=xj(k,p+1),l.push(new yj(u,p,k.length,z,v)))}$g(g,l)}0<g.length&&(b={},c="{"+P(g.join("; "))+"}",bh(b,"command_malformedCharacterContext",
c),a=a.g,c=new Of,Ef(c,"Serializing commands containing malformed surrogate characters."),c.j(Error(c)),b?X(a.g,c.g,b):X(a.g,c.g))}return new zj(d,f,e)}function rj(a){if(0==a.length)return null;var b=[];for(var c=0;c<a.length;c++)b.push(a[c].S());return b};function uj(a){fi.call(this,mj(a),a,lj,"pq-clear")}r(uj,fi);function wj(a){fi.call(this,mj(a),a,lj,"pq-clear-sent-bundle")}r(wj,fi);function vj(a){fi.call(this,mj(a),a,lj,"pq-clear-sent")}r(vj,fi);function tj(a,b){this.o="pq-delete-commands";this.v=a;this.A=b}r(tj,hi);function Aj(a,b,c){this.o=a;this.j=b;this.g=c}r(Aj,O);function sj(a){fi.call(this,mj(a),a,lj,"pq-mark-sent");this.w=!1;this.v=[];var b=a.D;if(7==a.G){this.w=!0;a=a.L;for(var c=0;c<a.length;c++){var d=a[c];b++;d=new Aj(d.j(),d.g(),b);this.v.push(d)}}else this.w=!1,b=new Aj(a.A?a.A.j:null,(a.A?Ig(a.A.g):null).g,b),this.v.push(b)}r(sj,fi);function zj(a,b,c){this.o="pq-write-commands";this.w=a;this.A=b;this.v=c}r(zj,hi);function yj(a,b,c,d,e){this.A=a;this.o=b;this.v=c;this.j=d;this.g=e}r(yj,O);yj.prototype.toString=function(){var a="MalformedCharacterContext(unicodeChar: "+P(this.A)+", index: "+this.o+", textLength: "+this.v;null!=this.j&&(a=P(a)+String(", prev: "+P(this.j)));null!=this.g&&(a=P(a)+String(", next: "+P(this.g)));return P(a)+")"};yj.prototype.ga=function(a){return a instanceof yj&&Ug(this.toString(),xg(a))};
yj.prototype.Ia=function(){for(var a=[this.A,Ig(this.o),Ig(this.v),this.j,this.g],b=1,c=0;c<a.length;c++){b*=31;var d=a[c];if(null!=d){var e=void 0;if(d.Ia)e=d.Ia();else{var f=typeof d;"number"==f?e=mg(d):"boolean"==f?e=d?1231:1237:"string"==f?e=Mg(d):e=zf(d)}}else e=0;b+=e;b|=0}return b};function xj(a,b){return 0>b||b>=a.length?null:"\\u"+P(Cf(Tg(a,b)))};function Bj(a){this.newVersion=0;this.newVersion=a}r(Bj,O);function Cj(){this.g=!1;this.O=new ai;this.B={}}r(Cj,xh);function Dj(a,b){var c=b.X();for(var d=0;d<c.length;d++){var e=c[d];if(a.B[e])throw Q("Record type "+P(e)+"already handled by another capability.").g;bh(a.B,e,b)}}Cj.prototype.ob=aa(null);Cj.prototype.Mb=aa(null);Cj.prototype.qa=aa(null);Cj.prototype.Lb=aa(null);function Ej(a,b,c){ki.call(this,a,c);W(this,"dataType",b)}r(Ej,ki);function Fj(a,b){Ej.call(this,"syncHints",["synchints",""+b],a);W(this,"docIds",[]);a=Ig(b);W(this,"sourceApp",a)}r(Fj,Ej);function Gj(a,b){var c=[];for(var d=0;d<b.length;d++){var e=c,f=b[d];Hg(f)?e.push(f.g):e.push(f)}W(a,"docIds",c)};function Hj(){this.g=!1}r(Hj,U);Hj.prototype.X=function(){return["syncHints"]};Hj.prototype.aa=function(a){a=oi(a,"sourceApp");return["synchints",""+(null==a?0:mg(a))]};Hj.prototype.U=function(a){return U.prototype.U.call(this,a)&&Ug(a.getType(),"update-record")};function Ij(){this.g=!1}r(Ij,U);Ij.prototype.X=function(){return["syncObject"]};Ij.prototype.aa=function(a){a=a.g.keyPath.concat();for(var b=[],c=0;c<a.length;c++)b.push(a[c]);return b};Ij.prototype.U=function(a){return U.prototype.U.call(this,a)&&Ug(a.getType(),"update-record")&&a.j};function Jj(){this.g=!1}r(Jj,U);Jj.prototype.X=function(){return["syncStats"]};Jj.prototype.aa=aa(null);Jj.prototype.U=function(a){return U.prototype.U.call(this,a)&&!Ug(a.getType(),"delete-record")};function Kj(a,b){this.g=!1;this.j=a;this.o=b}r(Kj,xh);Kj.prototype.eb=function(a){var b=Ei(a.A);return 0==b.length?[]:[new Pi(a.H(),a.na(),b,!0)]};Kj.prototype.na=n("j");function Lj(a){this.g=!1;this.fc=a}r(Lj,U);q=Lj.prototype;q.X=function(){return["templateCreationMetadata","templateMetadata"]};q.aa=function(a){return"templateCreationMetadata"===a.o?[a.H()]:[a.H()]};q.Da=function(a){var b=U.prototype.Da.call(this,a);"templateCreationMetadata"===a.o&&(a=this.sa(a.na()).eb(a),$g(b,a));return b};q.sa=function(a){var b=this.fc[a];if(!b)throw Q("No adapter found for this type: "+P(a)).g;return b};
q.U=function(a){return"append-template-commands"===a.getType()?!0:U.prototype.U.call(this,a)};function Mj(a,b){ki.call(this,"user",b);W(this,"id",a);ri(this,"fastTrack",!0)}r(Mj,ki);Mj.prototype.H=function(){return this.g.id};function Nj(a,b){W(a,"emailAddress",b)}function Oj(a,b){W(a,"locale",b)}function Pj(a,b){ri(a,"fastTrack",b)}function Qj(a,b){ri(a,"internal",b)};function Rj(){this.g=!1}r(Rj,U);q=Rj.prototype;q.X=function(){return["user"]};function Sj(a){var b=new zh;Tj(a,function(c){Ah(b,c)},function(c){Ch(b,c)});return b.transform(function(c){if(1>c.length)throw c=new ph("Expected an offline user in localstore",null),c.j(Error(c)),c.g;return c[0]})}q.ka=function(a,b){return U.prototype.ka.call(this,a,b)};q.Da=function(a){return this.ka(a,null)};q.aa=function(a){return a.H()};q.U=function(a){return U.prototype.U.call(this,a)&&!Ug(a.getType(),"delete-record")};var Uj=String.prototype.repeat?function(a,b){return a.repeat(b)}:function(a,b){return Array(b+1).join(a)};function Vj(){this.g=!1}r(Vj,U);Vj.prototype.X=function(){return["fontMetadata"]};Vj.prototype.aa=function(a){return a.g.fontFamily};Vj.prototype.U=function(a){return U.prototype.U.call(this,a)?Ug(a.getType(),"update-record")?a.j:!0:!1};function Wj(a,b){ph.call(this,a,null);this.o=b;this.j(Error(this))}r(Wj,ph);ea.Object.defineProperties(Wj.prototype,{type:{configurable:!0,enumerable:!0,get:n("o")}});function Xj(){this.g=!1}r(Xj,xh);S(R(),"docs-eesl");function Yj(a){return a instanceof ph?($c(a.g,void 0),a):$c(a,void 0)};function Zj(a){D(this,a,0,-1,null)}y(Zj,C);function ak(a){D(this,a,0,-1,bk)}y(ak,C);var bk=[1];function ck(a,b){return F(a,1,b||[])};function dk(a){D(this,a,0,-1,null)}y(dk,C);dk.prototype.getType=function(){return E(this,1)};function ek(a){var b=new dk;return F(b,1,a)};function fk(a){D(this,a,0,-1,null)}y(fk,C);function gk(a){D(this,a,0,-1,null)}y(gk,C);gk.prototype.getType=function(){return E(this,1)};function hk(a){var b=new gk;return F(b,1,a)};function ik(a){D(this,a,0,-1,null)}y(ik,C);function jk(a){D(this,a,0,-1,null)}y(jk,C);jk.prototype.getType=function(){return E(this,1)};function kk(a){D(this,a,0,-1,null)}y(kk,C);function lk(a){D(this,a,0,-1,null)}y(lk,C);lk.prototype.getType=function(){return E(this,1)};lk.prototype.Ga=function(){return G(this,Zj,5)};function mk(){}mk.prototype.S=function(a){var b=[];nk(this,a,b);return b.join("")};
function nk(a,b,c){if(null==b)c.push("null");else{if("object"==typeof b){if(Ea(b)){var d=b;b=d.length;c.push("[");for(var e="",f=0;f<b;f++)c.push(e),nk(a,d[f],c),e=",";c.push("]");return}if(b instanceof String||b instanceof Number||b instanceof Boolean)b=b.valueOf();else{c.push("{");e="";for(d in b)Object.prototype.hasOwnProperty.call(b,d)&&(f=b[d],"function"!=typeof f&&(c.push(e),ok(d,c),c.push(":"),nk(a,f,c),e=","));c.push("}");return}}switch(typeof b){case "string":ok(b,c);break;case "number":c.push(isFinite(b)&&
!isNaN(b)?String(b):"null");break;case "boolean":c.push(String(b));break;case "function":c.push("null");break;default:throw Error("Unknown type: "+typeof b);}}}var qk={'"':'\\"',"\\":"\\\\","/":"\\/","\b":"\\b","\f":"\\f","\n":"\\n","\r":"\\r","\t":"\\t","\x0B":"\\u000b"},rk=/\uffff/.test("\uffff")?/[\\"\x00-\x1f\x7f-\uffff]/g:/[\\"\x00-\x1f\x7f-\xff]/g;
function ok(a,b){b.push('"',a.replace(rk,function(c){var d=qk[c];d||(d="\\u"+(c.charCodeAt(0)|65536).toString(16).substr(1),qk[c]=d);return d}),'"')};function sk(a){return(a=a.exec(Bb))?a[1]:""}var zb=function(){if(Xb)return sk(/Firefox\/([0-9.]+)/);if(ac)return Tb()?sk(/CriOS\/([0-9.]+)/):sk(/Chrome\/([0-9.]+)/);if(bc&&!Tb())return sk(/Version\/([0-9.]+)/);if(Yb||Zb){var a=/Version\/(\S+).*Mobile\/(\S+)/.exec(Bb);if(a)return a[1]+"."+a[2]}else if($b)return(a=sk(/Android\s+([0-9.]+)/))?a:sk(/Version\/([0-9.]+)/);return""}();function tk(){return!!t._docs_chrome_extension_exists}function uk(){return t._docs_chrome_extension_features_version||0};/*
 Portions of this code are from MochiKit, received by
 The Closure Authors under the MIT license. All other code is Copyright
 2005-2009 The Closure Authors. All Rights Reserved.
*/
function vk(a,b){this.A=[];this.O=a;this.I=b||null;this.v=this.g=!1;this.o=void 0;this.G=this.R=this.D=!1;this.w=0;this.j=null;this.B=0}q=vk.prototype;q.cancel=function(a){if(this.g)this.o instanceof vk&&this.o.cancel();else{if(this.j){var b=this.j;delete this.j;a?b.cancel(a):(b.B--,0>=b.B&&b.cancel())}this.O?this.O.call(this.I,this):this.G=!0;this.g||this.ba(new wk(this))}};q.xb=function(a,b){this.D=!1;xk(this,a,b)};function xk(a,b,c){a.g=!0;a.o=c;a.v=!b;yk(a)}
function zk(a){if(a.g){if(!a.G)throw new Ak(a);a.G=!1}}q.T=function(a){zk(this);xk(this,!0,a)};q.ba=function(a){zk(this);xk(this,!1,a)};function Bk(a,b,c){return Ck(a,b,null,c)}function Dk(a,b,c){return Ck(a,null,b,c)}function Ek(a,b){return Ck(a,b,b,void 0)}function Fk(a,b,c){Ck(a,b,function(d){var e=b.call(this,d);if(void 0===e)throw d;return e},c)}function Ck(a,b,c,d){a.A.push([b,c,d]);a.g&&yk(a);return a}
q.then=function(a,b,c){var d,e,f=new L(function(g,h){d=g;e=h});Ck(this,d,function(g){g instanceof wk?f.cancel():e(g)});return f.then(a,b,c)};vk.prototype.$goog_Thenable=!0;function Gk(a){return Va(a.A,function(b){return Ga(b[1])})}
function yk(a){if(a.w&&a.g&&Gk(a)){var b=a.w,c=Hk[b];c&&(t.clearTimeout(c.g),delete Hk[b]);a.w=0}a.j&&(a.j.B--,delete a.j);b=a.o;for(var d=c=!1;a.A.length&&!a.D;){var e=a.A.shift(),f=e[0],g=e[1];e=e[2];if(f=a.v?g:f)try{var h=f.call(e||a.I,b);void 0!==h&&(a.v=a.v&&(h==b||h instanceof Error),a.o=b=h);if(We(b)||"function"===typeof t.Promise&&b instanceof t.Promise)d=!0,a.D=!0}catch(k){b=k,a.v=!0,Gk(a)||(c=!0)}}a.o=b;d&&(h=w(a.xb,a,!0),d=w(a.xb,a,!1),b instanceof vk?(Ck(b,h,d),b.R=!0):b.then(h,d));c&&
(b=new Ik(b),Hk[b.g]=b,a.w=b.g)}function Jk(a){var b=new vk;b.T(a);return b}function Kk(a){var b=new vk;a.then(function(c){b.T(c)},function(c){b.ba(c)});return b}function Lk(a){var b=new vk;b.ba(a);return b}function Ak(){A.call(this)}y(Ak,A);Ak.prototype.message="Deferred has already fired";Ak.prototype.name="AlreadyCalledError";function wk(){A.call(this)}y(wk,A);wk.prototype.message="Deferred was canceled";wk.prototype.name="CanceledError";
function Ik(a){this.g=t.setTimeout(w(this.o,this),0);this.j=a}Ik.prototype.o=function(){delete Hk[this.g];throw this.j;};var Hk={};function Mk(a){var b={Zb:!0},c=b.document||document,d=vb(a).toString(),e=De(document,"SCRIPT"),f={Qb:e,Ma:void 0},g=new vk(Nk,f),h=null,k=null!=b.timeout?b.timeout:5E3;0<k&&(h=window.setTimeout(function(){Ok(e,!0);g.ba(new Pk(1,"Timeout reached for loading script "+d))},k),f.Ma=h);e.onload=e.onreadystatechange=function(){e.readyState&&"loaded"!=e.readyState&&"complete"!=e.readyState||(Ok(e,b.Zb||!1,h),g.T(null))};e.onerror=function(){Ok(e,!0,h);g.ba(new Pk(0,"Error while loading script "+d))};f=b.attributes||
{};mb(f,{type:"text/javascript",charset:"UTF-8"});Be(e,f);Lb(e,a);Qk(c).appendChild(e);return g}function Qk(a){var b;return(b=(a||document).getElementsByTagName("HEAD"))&&0!=b.length?b[0]:a.documentElement}function Nk(){if(this&&this.Qb){var a=this.Qb;a&&"SCRIPT"==a.tagName&&Ok(a,!0,this.Ma)}}function Ok(a,b,c){null!=c&&t.clearTimeout(c);a.onload=Ca;a.onerror=Ca;a.onreadystatechange=Ca;b&&window.setTimeout(function(){Ee(a)},0)}
function Pk(a,b){var c="Jsloader error (code #"+a+")";b&&(c+=": "+b);A.call(this,c);this.code=a}y(Pk,A);function Rk(a,b){Od.call(this);this.j=a||1;this.g=b||t;this.v=w(this.Vc,this);this.w=x()}y(Rk,Od);q=Rk.prototype;q.ta=!1;q.la=null;q.setInterval=function(a){this.j=a;this.la&&this.ta?(this.stop(),this.start()):this.la&&this.stop()};q.Vc=function(){if(this.ta){var a=x()-this.w;0<a&&a<.8*this.j?this.la=this.g.setTimeout(this.v,this.j-a):(this.la&&(this.g.clearTimeout(this.la),this.la=null),Pd(this,"tick"),this.ta&&(this.stop(),this.start()))}};
q.start=function(){this.ta=!0;this.la||(this.la=this.g.setTimeout(this.v,this.j),this.w=x())};q.stop=function(){this.ta=!1;this.la&&(this.g.clearTimeout(this.la),this.la=null)};q.F=function(){Rk.ha.F.call(this);this.stop();delete this.g};function Sk(a,b,c){if(Ga(a))c&&(a=w(a,c));else if(a&&"function"==typeof a.handleEvent)a=w(a.handleEvent,a);else throw Error("Invalid listener argument");return 2147483647<Number(b)?-1:t.setTimeout(a,b||0)}
function Tk(a,b){var c=null;return mf(new L(function(d,e){c=Sk(function(){d(b)},a);-1==c&&e(Error("Failed to schedule timer."))}),function(d){t.clearTimeout(c);throw d;})};function Uk(){this.j=T(R(),"docs-extension-id");this.g=null}function Vk(a){if(!tk())return af(Error("Docs extension cannot be found."));var b=hk(2);return Wk(a,b).then(m())}function Xk(a){if(!tk())return af(Error("Docs extension cannot be found."));var b=hk(4),c=ek(3);H(b,4,c);return Wk(a,b).then(m())}function Yk(a){if(tk()){var b=hk(3);Wk(a,b).then(m())}else M()}
function Zk(a,b){if(!tk())return af(Error("Docs extension cannot be found."));var c=hk(4),d=ek(2);b=ck(new ak,b);H(d,3,b);H(c,4,d);return Wk(a,c,!0).then(function(e){return(e=G(G(e,jk,3),ik,2))&&G(e,re,1)||null})}function $k(a,b){return tk()&&1<=uk()?al(a,b).then(function(c){return jc(c,1)}):M(!1)}function bl(a,b){return tk()&&1<=uk()?al(a,b,!0,1E4).then(function(c){return jc(c,2)}):M(!1)}
function al(a,b,c,d){var e=hk(5),f=new fk;H(e,5,f);F(f,1,b);return Wk(a,e,c,d).then(function(g){return G(g,kk,4)})}function cl(a){return mf(dl(a),function(){t._docs_chrome_extension_exists=!1})}function dl(a){return new L(function(b,c){Ck(Mk(new sb(tb,"chrome-extension://"+a.j+"/page_embed_script.js")),b,c)})}
function Wk(a,b,c,d){var e=gf(),f=fl(a);if(!f)return c&&e.reject(Error("Could not send extension request due to missing Chrome Runtime.")),e.g;if(!f.sendMessage)return af(Error("Could not send extension request due to missing chrome.runtime.sendMessage"));if(d){var g=x();Tk(d).then(function(){e.reject(Error("Request to the extension timed out after "+(x()-g)+"ms."))})}f.sendMessage(a.j,b.ia(),void 0,function(h){void 0!==h?(h=new lk(h),h.Ga()?e.reject(Error("Error from Docs extension: "+E(h.Ga(),1))):
e.resolve(h)):e.reject(Error("No response from Docs extension: "+(a.g.lastError?a.g.lastError.message:"without lastError")))});return e.g}function fl(a){if(a.g)return a.g;var b=window;a.g=gl(b);if(a.g)return a.g;for(;b!=b.parent&&(b=b.parent,a.g=gl(b),!a.g););return a.g}function gl(a){try{if(a.chrome&&a.chrome.runtime)return a.chrome.runtime}catch(b){}return null};function hl(a,b){this.g=a;this.j=b};function il(a){var b=a.target.error,c=b&&b.name;b=b&&b.message||a.target.webkitErrorMessage;a.target.docs_internalAbort&&(b="Internal abort: "+b);return c+" ("+b+")"}function jl(a){for(var b=[],c=0;c<a.length;c++)b.push(a.item(c));return b.toString()};function kl(){this.g={};this.v=this.o=this.j=0};function ll(a,b,c,d){I.call(this);this.G=a;this.B=b;this.v=c;this.w=d||x;this.o=this.j=0;this.g=[]}r(ll,I);ll.prototype.start=function(){if(this.o)throw Error("Idle delay has already been started");this.o=this.w()+this.B;this.j=Sk(this.C,this.B,this)};ll.prototype.C=function(){this.j=0;var a=this.w()-this.o;this.g.push(a);var b=this.v.hidden||this.v.webkitHidden||this.v.mozHidden||this.v.msHidden?1020:20;10>this.g.length&&a>b?(this.o=this.w()+1E3,this.j=Sk(this.C,1E3,this)):this.G(this)};
ll.prototype.F=function(){this.j&&t.clearTimeout(this.j)};function ml(a,b,c,d,e,f,g,h,k){this.K=a;this.o=b;this.C=c;this.I=d;this.N=e;a=e.v++;e.g[a]=c;this.O=a;this.A=this.B=null;this.D=f||null;this.w=(Ih(),Hh);this.j=k?Lh(this.w,k):null;this.G=h||0;this.g=null;0<this.G&&(this.D||g)&&(this.g=new ll(w(this.R,this),this.G,document),this.g.start());this.K.onsuccess=nl(this.o,this.ca,this,!0);this.K.onerror=nl(this.o,this.V,this,!0)}function ol(a,b){if(a.B)throw Error("Success callback already set");a.B=b}
ml.prototype.ca=function(a){wc(this.g);this.j&&Ph(this.w,this.j);var b=this.N,c=this.O;b.o++;delete b.g[c];this.I.g||this.B&&this.B(a)};function pl(a,b){if(a.A)throw Error("Error callback already set");a.A=b}ml.prototype.V=function(a){wc(this.g);this.j&&Qh(this.w,this.j);var b=this.N,c=this.O;b.j++;delete b.g[c];a.target.docs_requestContext=this.C;this.I.g||(b=a.target.error)&&"AbortError"==b.name||this.A&&this.A(a)};ml.prototype.J=function(a){a.onsuccess=Ca;a.onerror=Ca};
ml.prototype.R=function(){this.j&&Qh(this.w,this.j);X(this.o,Error("A request was running for a long time"),{documentHidden:document.hidden||document.webkitHidden,request:this.C,requestTimeoutMs:this.G,timeoutCallbackSet:!!this.D,timeoutDelays:this.g.g.concat().toString()});wc(this.g);!this.I.g&&this.D&&(this.J(this.K),this.D())};function ql(a,b,c,d){this.g=a;this.v=b;this.o=c;this.j=d}ql.prototype.get=function(a){return new ml(this.g.get(a),this.j,this.g.name+".get("+a+")",this.v,this.o)};function rl(a,b,c,d){this.g=a;this.v=b;this.o=c;this.j=d}rl.prototype.get=function(a){return new ml(this.g.get(a),this.j,this.g.name+".get("+a+")",this.v,this.o)};function sl(a,b){b=a.g.put(b);return new ml(b,a.j,a.g.name+".put(undefined)",a.v,a.o)}rl.prototype.add=function(a,b){a=void 0!==b?this.g.add(a,b):this.g.add(a);return new ml(a,this.j,this.g.name+".add("+b+")",this.v,this.o)};function tl(a,b){return new ml(a.g["delete"](b),a.j,a.g.name+".delete("+b+")",a.v,a.o)}
rl.prototype.count=function(a){var b=void 0!==a?this.g.count(a):this.g.count();return new ml(b,this.j,this.g.name+".count("+a+")",this.v,this.o)};function ul(a,b){return new ql(a.g.index(b),a.v,a.o,a.j)};function vl(){this.j=this.o=this.g=!1};function wl(a,b,c,d,e,f,g){var h=void 0,k=void 0,l=this;k=void 0===k?null:k;this.C=a;this.W=b;this.I=c;this.v=d;this.K=e;this.L=!1;this.o=void 0===g?!1:g;this.B=this.w=null;this.j=new vl;this.O=new kl;this.V=6E4;this.A=new ll(function(){if(!l.j.j){var p=xl(l);p.transactionTimeout=l.V;p.timeoutDelays=l.A.g.concat().toString();p.documentHidden=document.hidden||document.webkitHidden;X(l.v,Error("A transaction was running for a long time ("+l.I+")"),p);l.A.dispose();l.R&&(yl(l,!0),l.R(),l.B.oncomplete=
null)}},this.V,document);this.R=void 0===h?null:h;this.G=(Ih(),Hh);this.g=null;this.N=zl++;this.D=f;this.J=this.o?"idbrwt":"idbrot";this.ca=k}function Al(a){a.j.j=!0;a.A.dispose();a.g&&(Qh(a.G,a.g),a.g=null);Bl(a.D,a)}q=wl.prototype;q.abort=function(a){yl(this,!1,a)};function yl(a,b,c){var d=a.j;if(!d.o&&!d.g){Cl(a);d.g=!0;try{a.B.abort()}catch(e){"InvalidStateError"==e.name&&b||(d=xl(a),d.abortFromTimeout=b,X(a.v,e,d))}c&&!a.L&&(a.K(c),a.L=!0);a.A.dispose();Bl(a.D,a)}}
function Y(a,b){Cl(a);return new rl(a.B.objectStore(b),a.j,a.O,a.v)}function Dl(a,b){if(a.w)throw Error("Completion callback already set");a.w=b}q.va=n("j");function Cl(a){if(!a.B)throw Error("Transaction does not exist");}
q.Oc=function(a){this.j.j||(this.j.o=!0,this.g&&(Qh(this.G,this.g),this.g=null),Bl(this.D,this),this.A.dispose(),this.j.g||(a.target.docs_internalAbort=!0,!this.o&&a.target.error&&"QuotaExceededError"==a.target.error.name?this.w&&this.w():El(this,"LocalStore IndexedDB transaction abort",xl(this),a)))};q.Pc=function(){this.j.j||(Bl(this.D,this),this.g&&(Ph(this.G,this.g),this.g=null),this.A.dispose(),this.w&&this.w())};
q.Mc=function(a){a.stopPropagation();var b=this.j;if(!(b.j||b.o||b.g||(b=a.target.error,b&&"AbortError"==b.name))&&(b=xl(this),b.request=a.target.docs_requestContext,El(this,"LocalStore IndexedDB error",b,a),a=this.D,S(R(),"docs-ewtaoe")&&this.o)){delete a.g[this.H()];b=0;for(var c in a.g){var d=Number(c),e=a.g[d];e.o&&(e.abort(),delete a.g[d],b++)}a.j=!0;X(a.o,Error("Handled fatal error of transaction: "+this.H()+" and aborted "+b+" transactions "))}};
function El(a,b,c,d){b=b+" ("+a.I+"): "+il(d);X(a.v,Error(b),c);c=new Ni(1,b,d,a.ca);a.L||(a.K(c),a.L=!0)}q.H=n("N");function xl(a){var b=jl(a.C.objectStoreNames);b={databaseName:a.C.name,databaseObjectStores:b,databaseVersion:a.C.version,transactionAllowWrite:a.o,transactionContext:a.I,transactionId:a.N,transactionObjectStores:a.W.toString()};a=a.O;var c=fb(a.g);b.pendingRequestCount=c.length;b.pendingRequests=c.toString();b.requestErrorCount=a.j;b.requestSuccessCount=a.o;return b}
function Fl(a){this.o=a;this.g={};this.j=!1}Fl.prototype.add=function(a){if(a.o||!this.j)this.g[a.H()]=a};function Bl(a,b){delete a.g[b.H()]}var zl=0;function Gl(){}
function Hl(a,b,c,d,e,f){e=void 0===e?!1:e;f=void 0===f?!1:f;b=void 0!==b?Il(b,c):null;e=e?"prev":"next";if(d)return a=ul(a,d),f?(f=(f=void 0!==b)&&void 0!==e?a.g.openKeyCursor(b,e):f?a.g.openKeyCursor(b):a.g.openKeyCursor(),b=new ml(f,a.j,a.g.name+".openKeyCursor("+(b?b.lower+", "+b.upper:b)+", "+e+")",a.v,a.o)):(f=(f=void 0!==b)&&void 0!==e?a.g.openCursor(b,e):f?a.g.openCursor(b):a.g.openCursor(),b=new ml(f,a.j,a.g.name+".openCursor("+(b?b.lower+", "+b.upper:b)+", "+e+")",a.v,a.o)),b;f=(f=void 0!==
b)&&void 0!==e?a.g.openCursor(b,e):f?a.g.openCursor(b):a.g.openCursor();return new ml(f,a.j,a.g.name+".openCursor("+(b?b.lower+", "+b.upper:b)+", "+e+")",a.v,a.o)}function Jl(a,b,c,d){b=Il(b,c);a=tl(a,b);d&&ol(a,d)}function Kl(a,b,c,d,e,f,g,h,k,l){h=void 0===h?!1:h;k=void 0===k?!1:k;l=void 0===l?!1:l;b=Y(a,b);var p=[];ol(Hl(b,e,f,g,h,k),function(u){if(u=u.target.result){var z=void 0!==u.value?u.value:u.key;(z=c(z))&&p.push(z);u["continue"]()}else l&&Al(a),d&&d(p)})}
function Ll(a,b){return function(c){c.stopPropagation();b(new Ni(1,a+" ("+il(c)+")",c))}}function Il(a,b){return void 0===b||a==b?Ml.only(a):Ml.bound(a,b)}var Ml=t.IDBKeyRange||t.webkitIDBKeyRange;var docos={};function Nl(a){D(this,a,0,-1,Ol)}y(Nl,C);function Pl(a){D(this,a,0,-1,null)}y(Pl,C);var Ol=[3,42];function Ql(a){D(this,a,0,-1,Rl)}y(Ql,C);function Sl(a){D(this,a,0,-1,null)}y(Sl,C);var Rl=[2];function Tl(a){D(this,a,0,-1,Ul)}y(Tl,C);function Vl(a){D(this,a,0,-1,null)}y(Vl,C);var Ul=[2,27];function Wl(a){D(this,a,0,-1,Xl)}y(Wl,C);var Xl=[1];function Yl(a){D(this,a,0,-1,null)}y(Yl,C);function Zl(a){I.call(this);this.g=a}r(Zl,I);function $l(a,b,c,d,e,f){var g={};g.dcKey=[a,b,c,d];g.t=e;f&&(g.c=f);return new Zl(g)}Zl.prototype.F=function(){delete this.g;I.prototype.F.call(this)};function am(a){try{var b=t.localStorage.getItem("docs-ucb")}catch(c){return X(a,Error("Error reading unsaved changes bit: "+c.message)),"e"}switch(b){case "1":return"t";case "0":return"f";default:return"u"}};function Ci(a){this.g="offline-oc";this.j=a}r(Ci,vh);function bm(){}r(bm,O);bm.prototype.S=function(a){if(!Ug(a.getType(),"offline-oc"))throw Q("Invalid Type").g;return a.j};function cm(a){return new L(function(b,c){Dh(a,function(d){b(d)},function(d){c(d)})})};var dm=/^(?:([^:/?#.]+):)?(?:\/\/(?:([^/?#]*)@)?([^/#?]*?)(?::([0-9]+))?(?=[/\\#?]|$))?([^?#]+)?(?:\?([^#]*))?(?:#([\s\S]*))?$/;function em(a,b){if(a){a=a.split("&");for(var c=0;c<a.length;c++){var d=a[c].indexOf("="),e=null;if(0<=d){var f=a[c].substring(0,d);e=a[c].substring(d+1)}else f=a[c];b(f,e?Pb(e):"")}}}
function fm(a,b){if(!b)return a;var c=a.indexOf("#");0>c&&(c=a.length);var d=a.indexOf("?");if(0>d||d>c){d=c;var e=""}else e=a.substring(d+1,c);a=[a.substr(0,d),e,a.substr(c)];c=a[1];a[1]=b?c?c+"&"+b:b:c;return a[0]+(a[1]?"?"+a[1]:"")+a[2]}function gm(a,b,c){if(Ea(b))for(var d=0;d<b.length;d++)gm(a,String(b[d]),c);else null!=b&&c.push(a+(""===b?"":"="+Ob(b)))}function hm(a,b){var c=[];for(b=b||0;b<a.length;b+=2)gm(a[b],a[b+1],c);return c.join("&")}
function im(a){var b=[],c;for(c in a)gm(c,a[c],b);return b.join("&")}function jm(a,b){var c=2==arguments.length?hm(arguments[1],0):hm(arguments,1);return fm(a,c)}function km(a,b){b=im(b);return fm(a,b)}function lm(a,b,c){c=null!=c?"="+Ob(c):"";return fm(a,b+c)}function mm(a,b,c,d){for(var e=c.length;0<=(b=a.indexOf(c,b))&&b<d;){var f=a.charCodeAt(b-1);if(38==f||63==f)if(f=a.charCodeAt(b+e),!f||61==f||38==f||35==f)return b;b+=e+1}return-1}var nm=/#|$/;
function om(a,b){var c=a.search(nm),d=mm(a,0,b,c);if(0>d)return null;var e=a.indexOf("&",d);if(0>e||e>c)e=c;d+=b.length+1;return Pb(a.substr(d,e-d))}var pm=/[?&]($|#)/;function qm(a,b){var c=a.length-1;0<=c&&a.indexOf("/",c)==c&&(a=a.substr(0,a.length-1));wb(b,"/")&&(b=b.substr(1));return Rb(a,"/",b)};var rm="StopIteration"in t?t.StopIteration:{message:"StopIteration",stack:""};function sm(){}sm.prototype.next=function(){throw rm;};sm.prototype.Ea=function(){return this};function tm(a){if(a instanceof sm)return a;if("function"==typeof a.Ea)return a.Ea(!1);if(Fa(a)){var b=0,c=new sm;c.next=function(){for(;;){if(b>=a.length)throw rm;if(b in a)return a[b++];b++}};return c}throw Error("Not implemented");}
function um(a,b,c){if(Fa(a))try{Ua(a,b,c)}catch(d){if(d!==rm)throw d;}else{a=tm(a);try{for(;;)b.call(c,a.next(),void 0,a)}catch(d){if(d!==rm)throw d;}}};function vm(a,b){this.j={};this.g=[];this.v=this.o=0;var c=arguments.length;if(1<c){if(c%2)throw Error("Uneven number of arguments");for(var d=0;d<c;d+=2)this.set(arguments[d],arguments[d+1])}else if(a)if(a instanceof vm)for(c=a.ja(),d=0;d<c.length;d++)this.set(c[d],a.get(c[d]));else for(d in a)this.set(d,a[d])}q=vm.prototype;q.P=n("o");q.fa=function(){wm(this);for(var a=[],b=0;b<this.g.length;b++)a.push(this.j[this.g[b]]);return a};q.ja=function(){wm(this);return this.g.concat()};
q.za=function(a){for(var b=0;b<this.g.length;b++){var c=this.g[b];if(xm(this.j,c)&&this.j[c]==a)return!0}return!1};q.ga=function(a,b){if(this===a)return!0;if(this.o!=a.P())return!1;b=b||ym;wm(this);for(var c,d=0;c=this.g[d];d++)if(!b(this.get(c),a.get(c)))return!1;return!0};function ym(a,b){return a===b}function zm(a){a.j={};a.g.length=0;a.o=0;a.v=0}function Am(a,b){xm(a.j,b)&&(delete a.j[b],a.o--,a.v++,a.g.length>2*a.o&&wm(a))}
function wm(a){if(a.o!=a.g.length){for(var b=0,c=0;b<a.g.length;){var d=a.g[b];xm(a.j,d)&&(a.g[c++]=d);b++}a.g.length=c}if(a.o!=a.g.length){var e={};for(c=b=0;b<a.g.length;)d=a.g[b],xm(e,d)||(a.g[c++]=d,e[d]=1),b++;a.g.length=c}}q.get=function(a,b){return xm(this.j,a)?this.j[a]:b};q.set=function(a,b){xm(this.j,a)||(this.o++,this.g.push(a),this.v++);this.j[a]=b};q.forEach=function(a,b){for(var c=this.ja(),d=0;d<c.length;d++){var e=c[d],f=this.get(e);a.call(b,f,e,this)}};
q.Ea=function(a){wm(this);var b=0,c=this.v,d=this,e=new sm;e.next=function(){if(c!=d.v)throw Error("The map has changed since the iterator was created");if(b>=d.g.length)throw rm;var f=d.g[b++];return a?f:d.j[f]};return e};function xm(a,b){return Object.prototype.hasOwnProperty.call(a,b)};function Bm(a){if(a.P&&"function"==typeof a.P)a=a.P();else if(Fa(a)||"string"===typeof a)a=a.length;else{var b=0,c;for(c in a)b++;a=b}return a}function Cm(a){if(a.fa&&"function"==typeof a.fa)return a.fa();if("string"===typeof a)return a.split("");if(Fa(a)){for(var b=[],c=a.length,d=0;d<c;d++)b.push(a[d]);return b}return fb(a)}
function Dm(a){if(a.ja&&"function"==typeof a.ja)return a.ja();if(!a.fa||"function"!=typeof a.fa){if(Fa(a)||"string"===typeof a){var b=[];a=a.length;for(var c=0;c<a;c++)b.push(c);return b}return gb(a)}}function Em(a,b){if(a.forEach&&"function"==typeof a.forEach)a.forEach(b,void 0);else if(Fa(a)||"string"===typeof a)Ua(a,b,void 0);else for(var c=Dm(a),d=Cm(a),e=d.length,f=0;f<e;f++)b.call(void 0,d[f],c&&c[f],a)}
function Fm(a,b){if("function"==typeof a.every)return a.every(b,void 0);if(Fa(a)||"string"===typeof a)return Array.prototype.every.call(a,b,void 0);for(var c=Dm(a),d=Cm(a),e=d.length,f=0;f<e;f++)if(!b.call(void 0,d[f],c&&c[f],a))return!1;return!0};function Gm(a){this.o=this.B=this.j="";this.v=null;this.w=this.A="";this.D=!1;var b;a instanceof Gm?(this.D=a.D,Hm(this,a.j),this.B=a.B,Im(this,a.o),Jm(this,a.v),Km(this,a.A),Lm(this,Mm(a.g)),this.w=a.w):a&&(b=String(a).match(dm))?(this.D=!1,Hm(this,b[1]||"",!0),this.B=Nm(b[2]||""),Im(this,b[3]||"",!0),Jm(this,b[4]),Km(this,b[5]||"",!0),Lm(this,b[6]||"",!0),this.w=Nm(b[7]||"")):(this.D=!1,this.g=new Om(null,this.D))}
Gm.prototype.toString=function(){var a=[],b=this.j;b&&a.push(Pm(b,Qm,!0),":");var c=this.o;if(c||"file"==b)a.push("//"),(b=this.B)&&a.push(Pm(b,Qm,!0),"@"),a.push(Ob(c).replace(/%25([0-9a-fA-F]{2})/g,"%$1")),c=this.v,null!=c&&a.push(":",String(c));if(c=this.A)this.o&&"/"!=c.charAt(0)&&a.push("/"),a.push(Pm(c,"/"==c.charAt(0)?Rm:Sm,!0));(c=this.g.toString())&&a.push("?",c);(c=this.w)&&a.push("#",Pm(c,Tm));return a.join("")};
Gm.prototype.resolve=function(a){var b=new Gm(this),c=!!a.j;c?Hm(b,a.j):c=!!a.B;c?b.B=a.B:c=!!a.o;c?Im(b,a.o):c=null!=a.v;var d=a.A;if(c)Jm(b,a.v);else if(c=!!a.A){if("/"!=d.charAt(0))if(this.o&&!this.A)d="/"+d;else{var e=b.A.lastIndexOf("/");-1!=e&&(d=b.A.substr(0,e+1)+d)}e=d;if(".."==e||"."==e)d="";else if(-1!=e.indexOf("./")||-1!=e.indexOf("/.")){d=wb(e,"/");e=e.split("/");for(var f=[],g=0;g<e.length;){var h=e[g++];"."==h?d&&g==e.length&&f.push(""):".."==h?((1<f.length||1==f.length&&""!=f[0])&&
f.pop(),d&&g==e.length&&f.push("")):(f.push(h),d=!0)}d=f.join("/")}else d=e}c?Km(b,d):c=""!==a.g.toString();c?Lm(b,Mm(a.g)):c=!!a.w;c&&(b.w=a.w);return b};function Hm(a,b,c){a.j=c?Nm(b,!0):b;a.j&&(a.j=a.j.replace(/:$/,""));return a}function Im(a,b,c){a.o=c?Nm(b,!0):b;return a}function Jm(a,b){if(b){b=Number(b);if(isNaN(b)||0>b)throw Error("Bad port number "+b);a.v=b}else a.v=null;return a}function Km(a,b,c){a.A=c?Nm(b,!0):b;return a}
function Lm(a,b,c){b instanceof Om?(a.g=b,Um(a.g,a.D)):(c||(b=Pm(b,Vm)),a.g=new Om(b,a.D))}function Wm(a,b,c){a.g.set(b,c);return a}function Xm(a,b,c){Ea(c)||(c=[String(c)]);Ym(a.g,b,c)}function Nm(a,b){return a?b?decodeURI(a.replace(/%25/g,"%2525")):decodeURIComponent(a):""}function Pm(a,b,c){return"string"===typeof a?(a=encodeURI(a).replace(b,Zm),c&&(a=a.replace(/%25([0-9a-fA-F]{2})/g,"%$1")),a):null}function Zm(a){a=a.charCodeAt(0);return"%"+(a>>4&15).toString(16)+(a&15).toString(16)}
var Qm=/[#\/\?@]/g,Sm=/[#\?:]/g,Rm=/[#\?]/g,Vm=/[#\?@]/g,Tm=/#/g;function Om(a,b){this.j=this.g=null;this.o=a||null;this.v=!!b}function $m(a){a.g||(a.g=new vm,a.j=0,a.o&&em(a.o,function(b,c){a.add(Pb(b),c)}))}q=Om.prototype;q.P=function(){$m(this);return this.j};q.add=function(a,b){$m(this);this.o=null;a=an(this,a);var c=this.g.get(a);c||this.g.set(a,c=[]);c.push(b);this.j=this.j+1;return this};function bn(a,b){$m(a);b=an(a,b);xm(a.g.j,b)&&(a.o=null,a.j=a.j-a.g.get(b).length,Am(a.g,b))}
function cn(a,b){$m(a);b=an(a,b);return xm(a.g.j,b)}q.za=function(a){var b=this.fa();return 0<=Sa(b,a)};q.forEach=function(a,b){$m(this);this.g.forEach(function(c,d){Ua(c,function(e){a.call(b,e,d,this)},this)},this)};q.ja=function(){$m(this);for(var a=this.g.fa(),b=this.g.ja(),c=[],d=0;d<b.length;d++)for(var e=a[d],f=0;f<e.length;f++)c.push(b[d]);return c};
q.fa=function(a){$m(this);var b=[];if("string"===typeof a)cn(this,a)&&(b=Za(b,this.g.get(an(this,a))));else{a=this.g.fa();for(var c=0;c<a.length;c++)b=Za(b,a[c])}return b};q.set=function(a,b){$m(this);this.o=null;a=an(this,a);cn(this,a)&&(this.j=this.j-this.g.get(a).length);this.g.set(a,[b]);this.j=this.j+1;return this};q.get=function(a,b){if(!a)return b;a=this.fa(a);return 0<a.length?String(a[0]):b};function Ym(a,b,c){bn(a,b);0<c.length&&(a.o=null,a.g.set(an(a,b),$a(c)),a.j=a.j+c.length)}
q.toString=function(){if(this.o)return this.o;if(!this.g)return"";for(var a=[],b=this.g.ja(),c=0;c<b.length;c++){var d=b[c],e=Ob(d);d=this.fa(d);for(var f=0;f<d.length;f++){var g=e;""!==d[f]&&(g+="="+Ob(d[f]));a.push(g)}}return this.o=a.join("&")};function Mm(a){var b=new Om;b.o=a.o;a.g&&(b.g=new vm(a.g),b.j=a.j);return b}function an(a,b){b=String(b);a.v&&(b=b.toLowerCase());return b}
function Um(a,b){b&&!a.v&&($m(a),a.o=null,a.g.forEach(function(c,d){var e=d.toLowerCase();d!=e&&(bn(this,d),Ym(this,e,c))},a));a.v=b};function dn(){return en("/synctaskworker.js")}function fn(){return en("/taskiframe")}function gn(a){var b=T(R(),"drive-host");return hn(b,a,!0)}function jn(){var a=new Gm(t.location.href);return null!=a.v?a.o+":"+a.v:a.o}function en(a,b){var c=jn();return hn(c,"/offline"+a,void 0,b)}function hn(a,b,c,d){a=new Gm("//"+a);Hm(a,t.location.href.match(dm)[1]||null);Km(a,b);b=T(R(),"docs-offline-lsuid");Xm(a,"ouid",b);!d&&kn()&&(c?Xm(a,"jsmode","DU"):Xm(a,"Debug","true"));return a.toString()}
function kn(){var a=new Gm(t.location.href);return"true"==a.g.get("Debug")||"true"==a.g.get("debug")||"pretty"==a.g.get("debug")||"DU"==a.g.get("jsmode")};function ln(a){this.g=a||{cookie:""}}q=ln.prototype;
q.set=function(a,b,c,d,e,f){if("object"===typeof c){var g=c.md;f=c.nd;e=c.domain;d=c.path;c=c.Kb}if(/[;=\s]/.test(a))throw Error('Invalid cookie name "'+a+'"');if(/[;\r\n]/.test(b))throw Error('Invalid cookie value "'+b+'"');void 0===c&&(c=-1);this.g.cookie=a+"="+b+(e?";domain="+e:"")+(d?";path="+d:"")+(0>c?"":0==c?";expires="+(new Date(1970,1,1)).toUTCString():";expires="+(new Date(x()+1E3*c)).toUTCString())+(f?";secure":"")+(null!=g?";samesite="+g:"")};
q.get=function(a,b){for(var c=a+"=",d=(this.g.cookie||"").split(";"),e=0,f;e<d.length;e++){f=xb(d[e]);if(0==f.lastIndexOf(c,0))return f.substr(c.length);if(f==a)return""}return b};function mn(a){var b=nn;b.get(a);b.set(a,"",{Kb:0,path:"/",domain:void 0})}q.ja=function(){return on(this).keys};q.fa=function(){return on(this).values};q.P=function(){return this.g.cookie?(this.g.cookie||"").split(";").length:0};q.za=function(a){for(var b=on(this).values,c=0;c<b.length;c++)if(b[c]==a)return!0;return!1};
function on(a){a=(a.g.cookie||"").split(";");for(var b=[],c=[],d,e,f=0;f<a.length;f++)e=xb(a[f]),d=e.indexOf("="),-1==d?(b.push(""),c.push(e)):(b.push(e.substring(0,d)),c.push(e.substring(d+1)));return{keys:b,values:c}}var nn=new ln("undefined"==typeof document?null:document);function pn(){var a=t.localStorage;a.removeItem("docs-offline-ic");a.removeItem("docs-offline-icp");a.removeItem("docs-offline-lsc");a.removeItem("docs-offline-lfch");a.removeItem("docs-offline-ci");a.removeItem("docs-offline-sacsd")};function qn(a){t.localStorage.setItem("docs-oiouid",a)}function rn(a){if(!sn()){X(a,Error("Local Storage ouid is missing for currently opted-in user."));var b=T(R(),"docs-offline-lsuid");if(!b)throw Error("Cannot ensure Local Storage ouid exists without a current user.");try{qn(b)}catch(c){X(a,c)}}}function tn(a){a?t.localStorage.setItem("docs-uoo","true"):t.localStorage.removeItem("docs-uoo")}
function sn(){try{var a=t.localStorage.getItem("docs-oiouid")||null}catch(b){a=null}return T(R(),"docs-offline-lsuid")==a};function un(a,b,c,d,e,f){ml.call(this,a,b,c,new vl,new kl,d,!0,e,f);this.L=this.v=null;a.onblocked=nl(b,this.W,this,!0);a.onupgradeneeded=nl(b,this.qa,this,!0)}r(un,ml);un.prototype.W=function(a){wc(this.g);this.v&&this.v(a)};un.prototype.qa=function(a){wc(this.g);if(a.dataLoss&&"none"!=a.dataLoss){var b={};b.dataLoss=a.dataLoss;b.dataLossMessage=a.dataLossMessage;b.optinBackup=sn();b.requestContext=this.C;b.unsavedChanges=am(this.o);X(this.o,Error("upgradeNeeded after dataLoss"),b)}this.L&&this.L(a)};
un.prototype.J=function(a){ml.prototype.J.call(this,a);a.onblocked=Ca;a.onupgradeneeded=Ca};function vn(a,b){if(a.v)throw Error("Blocked callback already set");a.v=b}function wn(a,b){if(a.L)throw Error("Upgrade needed callback already set");a.L=b};function xn(a,b){yc.call(this,"d",b);this.newVersion=a}r(xn,yc);function yn(a,b){I.call(this);this.w=a;this.B=b;this.g=null;this.j=!1;this.C=new Fl(b);this.v=new ai;J(this,this.v);this.o=new ai;J(this,this.o);this.G=t.indexedDB||t.webkitIndexedDB}r(yn,I);yn.prototype.I=function(a){this.j=!0;this.close();bi(this.o,new xn(Number(a.version)||a.newVersion||0))};yn.prototype.close=function(){this.g&&(this.g.onversionchange=null,this.g.close(),this.g=null)};
function zn(a,b){if(a.g)throw Error("IdbDocsDatabase already managing a database.");if(null!=b.onversionchange)throw Error("This database is being managed by another class.");b.onclose=function(){var c={};c.optinBackup=sn();X(a.B,Error("The database connection was closed."),c);bi(a.v,null)};b.onerror=Ll("Database error.",a.w);b.onversionchange=w(a.I,a);a.g=b}function An(a){if(!a.g)return-1;a=parseInt(a.g.version,10);return 0<=a?a:-1}
function Bn(a,b,c,d,e){if(!a.g)throw Error("Cannot open transaction on uninitialized IdbDocsDatabase");if(e&&a.C.j)throw Error("Cannot open read-write transactions because of a previous fatal error in a read-write transaction.");a=new wl(a.g,b,c,a.B,d||a.w,a.C,e);null!=a.J&&(a.g=Lh(a.G,a.J,!0));b=a.o?"readwrite":"readonly";a.A.start();try{var f=a.C.transaction(a.W,b)}catch(g){throw f=xl(a),$c(g,f);}f.onabort=nl(a.v,a.Oc,a);f.oncomplete=nl(a.v,a.Pc,a);f.onerror=nl(a.v,a.Mc,a,!0);a.B=f;a.D.add(a);return a}
function Cn(a,b,c,d,e){if(An(a)>=b)throw Error("Upgrading to a version ("+b+") less than or equal to current version ("+An(a)+")");var f=a.g.name;a.close();var g=a.B;b=new un(a.G.open(f,b),g,"setVersion database.open");wn(b,function(h){h=h.target.transaction;h.onabort=h.onerror=nl(g,d,{},!0);c(h)});pl(b,d);vn(b,function(h){X(g,Error("Onblocked handler called when upgrading database."),{"Old version":h.oldVersion,"New version":h.newVersion})});ol(b,function(h){zn(a,h.target.result);e(h)})}
yn.prototype.F=function(){this.close();I.prototype.F.call(this)};function Dn(a,b,c,d){Li.call(this,a,d);this.Jc=b;this.Lc=c}r(Dn,Li);Dn.prototype.Y=function(a,b){switch(a.getType()){case "append-commands":En(this,a,b);break;default:throw Error("Unsupported operation type "+a.getType());}};function En(a,b,c){if(b.D){var d=Y(c,"DocumentCommands");Fn(b.v,d,function(){return Gn(a,b,c)})}else Gn(a,b,c)}function Fn(a,b,c){Jl(b,[a],[a,[]],c)}
function Gn(a,b,c){c=Y(c,"DocumentCommands");for(var d=b.A,e=0;e<d.length;++e){for(var f=a,g=b.v,h=d[e],k=h.j(),l=[],p=0;p<k.length;++p)l.push(f.Ta.S(k[p]));f=$l(g,h.o(),h.v(),h.g(),h.A(),l);sl(c,f.g)}};function Hn(a,b,c,d){this.j=a;this.v=b;this.g=c;this.o=d}Hn.prototype.S=function(){var a={};a.e=this.j;a.dlKey=[this.v];a.sId=this.g;a.cId=this.o;return a};function In(a,b,c,d){I.call(this);var e=this;this.j=a;this.o=b;this.v=0;this.G=d;this.B=new di;J(this,this.B);ei(this.B,c.o,function(){e.w()});this.I=new Hd(this);this.C=new ai;J(this,this.C);this.J=!1;this.g=this.K=null}r(In,I);function Jn(a,b,c){Kn(a,b,c,function(d,e){"unavailable"==d&&(Ln(a,e,"ensureDocumentLockAvailable"),c.abort(new Ni(2,"Lock not available")))})}
function Mn(a,b,c){if(t.navigator.locks)Nn(a,b,c);else{a.g&&a.g.stop();var d=function(){wc(a.g);a.g=null;c.abort(new Ni(2,"Lock could not be refreshed"))};On(a,b,c,function(e){e&&e.g==a.j?Pn(a,b,c,e,function(){a.g&&a.g.start()},d):(Ln(a,e,"refreshDocumentLock"),d())},d)}}function Nn(a,b,c){On(a,b,c,function(d){d&&d.g==a.j||(Ln(a,d,"ensureDocumentLockOwner"),c.abort(new Ni(2,"Lock not available: session is not the current lock-holder")))},function(d){c.abort(d)})}
function On(a,b,c,d,e){b=Y(c,"DocumentLocks").get([b]);ol(b,function(f){a.L()||(f=f.target.result,d(f?new Hn(f.e,f.dlKey[0],f.sId,f.cId||null):null))});e&&pl(b,db(e))}function Kn(a,b,c,d){On(a,b,c,function(e){if(e){var f=0==a.o;var g=x();if(e.g==a.j)f="available";else{var h=window.localStorage;f=h&&h.getItem("dcl_"+e.g)?"available":e.j+(f?6E4:0)<=g||e.j>g+36E4?"expiredOtherSid":"unavailable"}}else f="available";d(f,e)},void 0)}
function Ln(a,b,c){if(!(0>=a.o)){var d=x(),e={};e.lockReadReason=c;e.lockDuration=a.o;a.v&&(e.lastWrittenValidUntil=a.v-d);var f="IndexedDB document lock not available";if(b){if(e.lockHoldingSessionId=b.g,e.validUntil=b.j-d,t.navigator.locks)if("acquireDocumentLock"==c)f="IndexedDB document lock not available after Web Locks API fallback";else if("ensureDocumentLockOwner"==c||"refreshDocumentLock"==c)b=(c=window.localStorage)&&c.getItem("dcl_"+b.g),e.lockReleased=!!b,e.webLockHasBeenAcquired=a.J,
e.webLockReleaseReason=a.K}else f="IndexedDB document lock not available because the lock does not exist";X(a.G,Error(f),e)}}function Pn(a,b,c,d,e,f){var g=x(),h=0;d&&a.j==d.g&&(h=d.j);d=Math.min(Math.max(g+a.o,h),g+6E4);a.v=d;a=sl(Y(c,"DocumentLocks"),(new Hn(d,b,a.j,null)).S());ol(a,db(e));f&&pl(a,db(f))}
In.prototype.w=function(){if(!t.navigator.locks){wc(this.g);this.g=null;var a=window.localStorage;if(a)try{a.setItem("dcl_"+this.j,String(x()))}catch(d){for(var b=0,c=0;c<a.length;c++)wb(a.key(c),"dcl_")&&b++;throw $c(d,{keysTotal:String(a.length),locksTotal:String(b)});}}Promise.resolve()};In.prototype.F=function(){this.I.dispose();wc(this.g);this.g=null;I.prototype.F.call(this)};function Qn(a){this.g=!1;this.j=a}r(Qn,Yi);Qn.prototype.w=function(){this.j.w()};Qn.prototype.$=function(){return["DocumentLocks"]};Qn.prototype.Y=function(a,b){switch(a.getType()){case "document-lock":switch(a.A){case 2:Mn(this.j,a.v,b);break;case 1:Jn(this.j,a.v,b)}break;default:throw Error("Operation type "+a.getType()+" not supported.");}};Qn.prototype.F=function(){Yi.prototype.F.call(this);this.j.dispose()};function Rn(){};function Sn(a,b,c,d,e,f){e=e?function(){d(new Ni(6,"Timeout opening database."))}:void 0;var g=Yh();f&&(g.j("odbs"),Sk(w(g.j,g,"odbjy")));e=new un((t.indexedDB||t.webkitIndexedDB).open("GoogleDocs"),c,"database.open",e,oh(R(),"docs-localstore-iort"),"idbodb");ol(e,function(h){f&&g.j("odbc");var k=new yn(b,c);zn(k,h.target.result);a(k)});pl(e,Ll("Error opening database.",d))}
function Tn(a,b){var c=(t.indexedDB||t.webkitIndexedDB).deleteDatabase("GoogleDocs");c.onsuccess=a;c.onerror=Ll("Error deleting database.",b)};var Un={Tb:"l",Vb:"s",Ub:"r"};function Vn(){var a=a?a:function(c){return mg(Math.floor(Math.random()*c))};var b=Cf(a(2147483647));b=P(Uj("0",Math.max(0,8-b.length)))+P(b);a=Cf(a(2147483647));return P(a)+P(b)};function Wn(a,b,c,d){pj.call(this,c,new wh(d))}r(Wn,pj);Wn.prototype.$=function(){return["PendingQueueCommands","PendingQueues"]};Wn.prototype.Y=function(a,b){var c=this;a instanceof fi&&!a.j?ol(Y(b,"PendingQueues").get(V(a)),function(d){d=d.target.result;if(!d)throw Error("Tried to update a non-existent pending queue.");Xn(c,a,b,d)}):Xn(this,a,b)};
function Xn(a,b,c,d){if(d){var e=b.g,f=e.revision,g=e.revisionAccessInfo;null!=f&&(d.r=f);void 0!==g&&(d.ra=g);f=e.selection;null!=f&&(d.s=f);f=e.accessLevel;null!=f&&(d.a=f);f=e.undeliverable;void 0!==f&&(d.u=!!f);f=e.unsavedChanges;void 0!==f&&(d.uc=!!f);g=e.sentBundlesSavedRevision;void 0!==g&&(d.sbsr=g);g=e.unsentBundleMetadata;void 0!==g&&(d.ubm=g);e=e.snapshotBundleIndex;void 0!==e&&(d.sbi=e);if(f){a=a.g.g;try{t.localStorage.setItem("docs-ucb","1")}catch(h){X(a,Error("Error setting unsaved changes bit in Local Storage: "+
h.message))}}}switch(b.getType()){case "pq-clear":d=d||Yn(b);b=V(b);a=Y(c,"PendingQueueCommands");Jl(a,[b],[b,[]]);d.b=[];Zn(d,c);break;case "pq-clear-sent":d=d||Yn(b);a=d.b;0<a.length&&(a=a[a.length-1].l,e=Y(c,"PendingQueueCommands"),b=V(b),Jl(e,[b],[b,a]),d.b=[]);Zn(d,c);break;case "pq-clear-sent-bundle":d=d||Yn(b);a=d.b.shift().l;e=Y(c,"PendingQueueCommands");b=V(b);Jl(e,[b],[b,a]);Zn(d,c);break;case "pq-mark-sent":d=d||Yn(b);a=b.v;b.w&&(d.b=[]);for(b=0;b<a.length;b++)e=a[b],f=Un,g={},g[f.Tb]=
e.g,g[f.Vb]=e.o,g[f.Ub]=e.j,d.b.push(g);Zn(d,c);break;case "update-record":b=d||Yn(b);Zn(b,c);break;case "pq-write-commands":d=b.A;a={};a.pqcKey=[b.w,b.v];a.c=d;sl(Y(c,"PendingQueueCommands"),a);break;case "pq-delete-commands":c=Y(c,"PendingQueueCommands");d=b.v;Jl(c,[d],[d,b.A]);break;default:throw Error("Unsupported operation type: "+b.getType());}}function Zn(a,b){sl(Y(b,"PendingQueues"),a)}
function Yn(a){var b=a.g;a={};var c=b.accessLevel;void 0!==c&&(a.a=c);a.docId=b.docId;a.r=b.revision;a.ra=b.revisionAccessInfo;a.ubm=b.unsentBundleMetadata;a.s=b.selection;a.b=[];a.t=b.documentType;a.u=!!b.undeliverable;a.uc=!!b.unsavedChanges;c=b.sentBundlesSavedRevision;null!=c&&(a.sbsr=c);b=b.snapshotBundleIndex;void 0!==b&&(a.sbi=b);return a};function $n(a){this.g=!1;this.j=a}r($n,Si);function ao(a,b,c){Tn(function(){a.j.j=!0;b()},c||a.j.w)}$n.prototype.$=function(){throw Error("No object store available.");};$n.prototype.Y=function(a){throw Error("Operation type "+a.getType()+" not supported.");};function bo(){}function co(a,b,c,d,e){c&&(e=e||[],ol(d.get(b),w(a.g,a,d,c,e)))}bo.prototype.g=function(a,b,c,d){d=d.target.result;if(void 0!==d){for(var e in b){var f=b[e];0<=Sa(c,e)?d[e]=null!=f?f:null:d[e]=f}sl(a,d)}else throw Error("Could not find object to update.");};function eo(a,b,c){var d=Bn(a,["ProfileData"],"Error removing document ids",void 0,!0);fo(b,function(e){for(var f=0;f<c.length;f++)Ya(e,c[f]);f={};f.dataType=b;f.documentIds=e;sl(Y(d,"ProfileData"),f);Dl(d,Ca)},d)}
function fo(a,b,c){ol(Y(c,"ProfileData").get(a),function(d){d=d.target.result;b(d&&d.documentIds?d.documentIds:[])})};function go(a,b,c){this.g=!1;this.j=c}r(go,Ti);go.prototype.$=function(){return["Comments"]};
go.prototype.Y=function(a,b){switch(a.getType()){case "update-record":b=Y(b,"Comments");V(a);if(a.j){var c=a.g,d={};d.cmtKey=V(a);d.stateIndex=[c.s,c.di];d.da=c.da;sl(b,d)}else{d=a.g;a=V(a);var e={};"s"in d&&(e.stateIndex=[d.s,a[0]],delete d.s);for(c in d)e[c]=d[c];co(this.j,a,e,b)}break;case "delete-record":b=Y(b,"Comments");a=V(a);tl(b,a);break;default:throw Error("Operation type "+a.getType()+" not supported.");}};function ho(){this.g=!1}r(ho,jj);function io(a,b,c,d){Ui.call(this,d);this.j=a;this.v=c}r(io,Ui);function jo(a,b,c){if(a.j.j)Sk(function(){return b([])});else{var d=Bn(a.j,["Documents"],"Error reading documents.",c);ko(a,function(e){Al(d);b(e)},d)}}
function lo(a,b,c){if(a.j.j)Sk(function(){return b([])});else{var d=Bn(a.j,["Documents","PendingQueueCommands"],"Error reading documents with pending changes.",c);Kl(d,"PendingQueueCommands",function(e){var f=e.c;return f&&0!=f.length?e.pqcKey[0]:null},function(e){return mo(a,d,b,e)})}}function no(a,b,c){jo(a,b,c)}function oo(a,b,c,d){d=Bn(a.j,["Documents"],"Error reading documents.",d);mo(a,d,c,b)}
function mo(a,b,c,d){if(0>=d.length)c([]);else{cb(d);for(var e=[],f=0;f<d.length;f++)Kl(b,"Documents",function(g){return po(a,g)},function(g){0<g.length&&e.push(g[0])},d[f]);Dl(b,function(){c(e)})}}function ko(a,b,c){Kl(c,"Documents",function(d){return po(a,d)},b,void 0)}
function po(a,b){var c=new Fi(b.id,b.documentType,!1);W(c,"title",b.title);W(c,"lastSyncedTimestamp",b.lastSyncedTimestamp);W(c,"jobset",b.jobset);ri(c,"isFastTrack",!!b.isFastTrack);W(c,"lastModifiedServerTimestamp",b.lastModifiedServerTimestamp);W(c,"lastColdStartedTimestamp",b.lastColdStartedTimestamp);W(c,"lastWarmStartedTimestamp",b.lastWarmStartedTimestamp);var d=b.acl;for(g in d)vi(c,"acl",g,Ig(d[g]));d=b.acjf;for(var e in d){var f=pc($h,d[e]);var g=e;f=f.S();vi(c,"acjf",g,f)}W(c,"docosKeyData",
b.docosKeyData||null);ri(c,"inc",!!b.inc);e=b.lastModifiedClientTimestamp;null!=e&&W(c,"lastModifiedClientTimestamp",e);if(e=b.startupHints)for(var h in e)vi(c,"startupHints",h,e[h]);(h=b.ic)&&W(c,"ic",h);ri(c,"hpmdo",!!b.hpmdo);ri(c,"ips",!!b.ips);c.La(!!b.ip);ri(c,"pendingCreation",!!b.pendingCreation);h=b.fact;null!=h&&W(c,"fact",h);ri(c,"modelNeedsResync",!!b.modelNeedsResync);ri(c,"ind",!!b.ind);ri(c,"isd",!!b.isd);h=b.mimeType;null!=h&&W(c,"mimeType",h);ri(c,"ibup",!!b.ibup);h=b.modelVersion;
null!=h&&W(c,"modelVersion",h);h=b.featureVersion;null!=h&&W(c,"featureVersion",h);h=b.rev;null!=h&&(e=b.rai,null!=e?e=e?new Oi(e[0]):null:e=null,W(c,"rev",h),h=c.D.S(e),W(c,"rai",h));h=b.lsst;null!=h&&W(c,"lsst",h);h=b.lss;null!=h&&ri(c,"lss",!!h);h=b.lsft;null!=h&&W(c,"lsft",h);h=b.odocid;null!=h&&W(c,"odocid",h);h=b.relevancyRank;null!=h&&W(c,"relevancyRank",h);h=b.lastServerSnapshotTimestamp;null!=h&&W(c,"lastServerSnapshotTimestamp",h);h=b.snapshotState;null!=h&&(h=Ig(h),W(c,"snapshotState",
h));h=b.snapshotProtocolNumber;void 0!==h&&(Wg(null==h||0<=h,"Cannot set snapshotProtocolNumber to a negative number."),W(c,"snapshotProtocolNumber",h));h=b.snapshotVersionNumber;void 0!==h&&(Wg(null==h||0<=h,"Cannot set snapshotVersionNumber to a negative number."),W(c,"snapshotVersionNumber",h));h=b.pendingQueueState;null!=h&&(h=Ig(h),W(c,"pendingQueueState",h));h=b.fileLockedReason;null!=h&&W(c,"fileLockedReason",h);b=b.initialSyncReason;null==b||null==oi(c,"initialSyncReason")&&W(c,"initialSyncReason",
b);if(!c||"trix"==c.getType()||"syncstats"==c.getType())return null;if(!a.hb[c.getType()])throw a=Error("No document adapter found for type: "+c.getType()),$c(a,{localStoreDoc_hasTitle:!!pi(c,"title"),localStoreDoc_id:c.H(),localStoreDoc_isCreated:(!0!==qi(c,"inc")).toString(),localStoreDoc_lastModifiedClientTimestamp:ni(c,"lastModifiedClientTimestamp").toString(),localStoreDoc_lastModifiedServerTimestamp:ni(c,"lastModifiedServerTimestamp").toString(),localStoreDoc_lastSyncedTimestamp:ni(c,"lastSyncedTimestamp").toString(),
localStoreDoc_revision:oi(c,"rev").toString()});c.v=!1;return c}function qo(a,b,c){var d=Bn(a.j,["Comments","Documents"],"Error reading comments.",c);Kl(d,"Comments",function(e){return e[1]},function(e){return mo(a,d,b,e)},[2],[2,[]],"StateIndex",!1,!0)}
io.prototype.$=function(a){if(!this.U(a))throw Error("Cannot get object store names for operation type "+a.getType());var b=["DocumentCommands","Documents"];"delete-record"==a.getType()&&(b=b.concat(["Comments","DocumentEntities","PendingQueueCommands","PendingQueues"]));return b};io.prototype.Y=function(a,b){var c=Y(b,"Documents");switch(a.getType()){case "update-record":a.j?c.add(a.g):co(this.v,V(a),a.g,c,ro);break;case "delete-record":so(this,a,b);break;default:this.sa(a.w).Y(a,b)}};
function so(a,b,c){b.v?a.o(b,c):to(V(b),c,function(d){d?c.abort(new Ni(5,"Pending changes found")):a.o(b,c)})}function to(a,b,c){ol(Hl(Y(b,"PendingQueueCommands"),[a],[a,[]]),function(d){d.target.result?c(!0):uo(a,b,c)})}function uo(a,b,c){ol(ul(Y(b,"Comments"),"StateIndex").get([2,a]),function(d){c(!!d.target.result)})}
io.prototype.o=function(a,b){a=V(a);var c=Y(b,"DocumentCommands");Jl(c,[a],[a,[]]);c=Y(b,"PendingQueueCommands");Jl(c,[a],[a,[]]);c=Y(b,"PendingQueues");Jl(c,a);c=Y(b,"Documents");Jl(c,a);c=Y(b,"DocumentLocks");Jl(c,[a]);c=Y(b,"Comments");Jl(c,[a],[a,[]]);eo(this.j,"nonsnapshottedocumentids",[a]);eo(this.j,"missingdocosdocumentids",[a]);b=Y(b,"DocumentEntities");Jl(b,[a],[a,[]])};var ro="lastModifiedClientTimestamp lastWarmStartedTimestamp relevancyRank rev rai snapshotProtocolNumber snapshotVersionNumber odocid".split(" ");function vo(){}vo.prototype.g=function(a,b,c,d,e){return new io(a,b,c,d,e)};function wo(a,b,c,d){this.g=!1;this.j=a;this.v=c;this.o=d}r(wo,Rj);
function Tj(a,b,c){if(a.j.j)Sk(Na(b,[]));else if(0<=Sa(a.j.g.objectStoreNames,"Users")){a=Bn(a.j,["Users"],"Error reading users.",c);var d=[];ol(Y(a,"Users").get(Ml.lowerBound(-Infinity)),function(e){if(e=e.target.result){var f=new Mj(e.id,!1);Nj(f,e.emailAddress);Oj(f,e.locale);null!=e.fastTrack&&Pj(f,!!e.fastTrack);null!=e.internal&&Qj(f,!!e.internal);null!=e.optInReasons&&W(f,"optInReasons",e.optInReasons);f.v=!1;d=[f]}});Dl(a,function(){return b(d)})}else a.o.log(Error("Reading from uninitialized IDB database.")),
Sk(Na(b,[]))}wo.prototype.$=function(a){if(!this.U(a))throw Error("Cannot get object store names for operation type "+a.getType());return["Users"]};wo.prototype.Y=function(a,b){switch(a.getType()){case "update-record":b=Y(b,"Users");a.j?b.add(a.g):co(this.v,V(a),a.g,b);break;default:throw Error("Operation type "+a.getType()+" not supported.");}};function xo(a,b,c,d,e,f){Cj.call(this);var g=this;this.W=d;this.ab=new Hd(this);this.A=new Gl;this.o=new bo;this.ca=new di;yh(this,this.ca);this.j=a;ei(this.ca,this.j.o,function(h){bi(g.O,new Bj(h.newVersion))});this.V=b;this.G=new Wn(this.j,this.A,this.V,this.W);Dj(this,this.G);this.v=yo(this,this.V,f);Dj(this,this.v);this.N=new Qn(c);this.w=new wo(a,this.A,this.o,d);Dj(this,this.w);this.I=new $n(a)}r(xo,Cj);xo.prototype.qa=n("I");
function yo(a,b,c){c=void 0===c?new vo:c;return c.g(a.j,a.A,a.o,b,a.W)}function ij(a,b,c,d){if(a.j.j)Sk(c);else{for(var e={},f=0;f<b.length;f++){var g=b[f];g=zo(a,g).$(g);for(var h=0;h<g.length;h++)e[g[h]]=!0}d=Bn(a.j,gb(e),"Error writing records.",d,!0);Dl(d,c);for(c=0;c<b.length;c++)e=b[c],zo(a,e).Y(e,d)}}
function zo(a,b){if(gi(b)){b=b.A;a=b in a.B?a.B[b]:null;if(!a)throw Error("No capability registered for record type "+b);return a}b=b.getType();if("pq-clear"==b||"pq-clear-sent"==b||"pq-clear-sent-bundle"==b||"pq-delete-commands"==b||"pq-mark-sent"==b||"pq-write-commands"==b)return a.G;if("document-lock"==b)return a.N;if("append-commands"==b||"write-trix"==b)return a.v;if("update-application-metadata"==b){if(a=a.ob())return a}else if("append-template-commands"==b&&(a=a.Mb()))return a;throw Error("No capability registered for operation type "+
b);}function Ao(a,b,c){var d=a.Ha();if(An(a.j)>=d)throw Error("Database already at expected version.");Cn(a.j,d,function(e){return Bo(a,c,e)},Ll("Error initializing the database.",c),b)}function Bo(a,b,c){try{a.Fa(c)}catch(d){Sk(function(){return b(new Ni(1,"Failed to initialize database.",d))})}}function Co(a,b,c){Cn(a.j,a.Ha(),function(d){return Do(a,c,d)},Ll("Error upgrading the database.",c),b)}
function Do(a,b,c){try{a.gb(c)}catch(d){Sk(function(){return b(new Ni(1,"Failed to upgrade database.",d))})}}xo.prototype.F=function(){xc(this.ab,this.N,this.G,this.v,this.w,this.I);Cj.prototype.F.call(this)};function Eo(a,b,c,d){Vi.call(this,c);this.j=a;this.o=d}r(Eo,Vi);
function Fo(a,b,c){c=Bn(a.j,["ApplicationMetadata"],"Error reading application metadata.",c);Kl(c,"ApplicationMetadata",function(d){var e=d.dt;if(null==e)throw Error("Document type expected to be defined.");var f=new Qi(e,!1);e=a.sa(e);var g=d.jobset;null!=g&&W(f,"jobset",g);g=d.ic;null!=g&&(e=e.qb(g),f.D=e.slice(0),f.A=!0);(e=d.docosKeyData)&&W(f,"docosKeyData",e);d=d.version;d=Ig(void 0!==d?d:0);W(f,"version",d);f.v=!1;return f},b,void 0,void 0,void 0,void 0,void 0,!0)}
Eo.prototype.$=function(a){if(!this.U(a))throw Error("Cannot get object store names for operation type "+a.getType());return["ApplicationMetadata"]};
Eo.prototype.Y=function(a,b){switch(a.getType()){case "update-application-metadata":var c=this.sa(V(a)),d=a.g;if(a.v){if(a.v)var e=a.v;else throw Q("No new initial commands are available.").g;for(var f=[],g=0;g<e.length;g++)f.push(c.Ta.S(e[g]));d.ic=f}b=Y(b,"ApplicationMetadata");a.j?sl(b,d):co(this.o,V(a),d,b);break;default:throw Error("Cannot perform operation of type "+a.getType());}};function Go(a,b,c){this.g=!1;this.j=c}r(Go,Xi);Go.prototype.$=function(){return["DocumentEntities"]};Go.prototype.Y=function(a,b){b=Y(b,"DocumentEntities");switch(a.getType()){case "update-record":if(a.j){var c={};c.deKey=V(a);c.data=a.g.data;sl(b,c)}else c={},c.data=a.g.data,a=V(a),co(this.j,a,c,b);break;case "delete-record":Jl(b,V(a));break;default:throw Error("Operation type "+a.getType()+" not supported.");}};function Ho(){this.g=!1}r(Ho,aj);Ho.prototype.$=function(){return["Impressions"]};Ho.prototype.Y=function(a,b){switch(a.getType()){case "update-record":if(a.j){b=Y(b,"Impressions");a=a.g;var c={};c.iKey=[a.di||"",a.ibt];c.dt=a.dt;c.iba=a.iba;sl(b,c)}else throw Error("Impressions may not be updated.");break;case "delete-record":Jl(Y(b,"Impressions"),V(a));break;default:throw Error("Operation type "+a.getType()+" not supported.");}};function Io(){this.g=!1}r(Io,bj);function Jo(a,b,c){this.g=!1;this.j=a;this.o=c}r(Jo,Hj);
function Ko(a,b,c,d){b=["synchints",""+b];var e=Bn(a.j,["ProfileData"],"Error reading syncHints.",d);ol(Y(e,"ProfileData").get(b),function(f){Al(e);var g=f.target.result;if(g){f=g.sourceApp;a:{var h=g.dataType;var k=["synchints",""+f];if(Fa(h)&&Fa(k)&&h.length==k.length){for(var l=h.length,p=0;p<l;p++)if(h[p]!==k[p]){h=!1;break a}h=!0}else h=!1}if(!h)throw Error("Invalid data type.");h=g.docIds;g=g.lastUpdatedTimestamp;f=new Fj(!1,f);Gj(f,h);W(f,"lastUpdatedTimestamp",g);f.v=!1;c(f)}else c(null)})}
Jo.prototype.$=function(){return["ProfileData"]};Jo.prototype.Y=function(a,b){switch(a.getType()){case "update-record":b=Y(b,"ProfileData");a.j?sl(b,a.g):co(this.o,V(a),a.g,b);break;default:throw Error("Operation type "+a.getType()+" not supported.");}};function Lo(){this.g=!1}r(Lo,Ij);Lo.prototype.$=function(){return["SyncObjects"]};Lo.prototype.Y=function(a,b){switch(a.getType()){case "update-record":b=Y(b,"SyncObjects");if(a.j)sl(b,a.g);else throw Error("SyncObject update is not implemented.");break;default:throw Error("Operation type "+a.getType()+" not supported.");}};function Mo(a,b){this.g=!1;this.j=b}r(Mo,Jj);Mo.prototype.$=function(){return["ProfileData"]};Mo.prototype.Y=function(a,b){switch(a.getType()){case "update-record":b=Y(b,"ProfileData");a.j?sl(b,a.g):co(this.j,"syncstats",a.g,b);break;default:throw Error("Operation type "+a.getType()+" not supported.");}};function No(){this.g=!1}r(No,Vj);No.prototype.$=function(){return["FontMetadata"]};No.prototype.Y=function(a,b){b=Y(b,"FontMetadata");switch(a.getType()){case "update-record":if(a.j)sl(b,a.g);else throw Error("FontMetadata update is not implemented.");break;case "delete-record":Jl(b,V(a));break;default:throw Error("Operation type "+a.getType()+" not supported.");}};function Oo(a,b,c,d,e,f,g,h){xo.call(this,a,b,c,d,e,f,g,h);a=this.j;c=this.A;this.K=new Go(a,c,this.o);Dj(this,this.K);this.Ra=new No(a,c);Dj(this,this.Ra);this.Oa=new Lo(a,c);Dj(this,this.Oa);this.$a=new Io(a);this.Wb=new ho(a,this.o);this.Pa=new Mo(a,this.o);Dj(this,this.Pa);this.Na=new Jo(a,c,this.o);Dj(this,this.Na);this.J=new go(this.j,this.A,this.o);Dj(this,this.J);this.C=new Eo(a,c,b,this.o);Dj(this,this.C);this.R=new Ho(a,c);Dj(this,this.R)}r(Oo,xo);q=Oo.prototype;q.Ha=aa(6);q.ob=n("C");
q.Lb=n("Na");q.bb=aa(!1);q.gb=m();
q.Fa=function(a){a=a.db;a.createObjectStore("FontMetadata",{keyPath:"fontFamily"});a.createObjectStore("DocumentEntities",{keyPath:"deKey"});a.createObjectStore("SyncObjects",{keyPath:"keyPath"});a.createObjectStore("ProfileData",{keyPath:"dataType"});a.createObjectStore("ApplicationMetadata",{keyPath:"dt"});a.createObjectStore("NewDocumentIds",{keyPath:"dtKey"});a.createObjectStore("Comments",{keyPath:"cmtKey"}).createIndex("StateIndex","stateIndex");a.createObjectStore("Users",{keyPath:"id"});a.createObjectStore("Documents",
{keyPath:"id"});a.createObjectStore("DocumentCommands",{keyPath:"dcKey"});a.createObjectStore("DocumentCommandsStaging",{keyPath:"dcKey"});a.createObjectStore("DocumentCommandsMetadata",{keyPath:"dcmKey"});a.createObjectStore("DocumentCommandsMetadataStaging",{keyPath:"dcmKey"});a.createObjectStore("DocumentLocks",{keyPath:"dlKey"});a.createObjectStore("Impressions",{keyPath:"iKey"});a.createObjectStore("PendingQueues",{keyPath:"docId"});a.createObjectStore("PendingQueueCommands",{keyPath:"pqcKey"});
a.createObjectStore("FileEntities",{keyPath:"id"}).createIndex("DocIdEntityTypeIndex","docIdEntityTypeIndex")};q.F=function(){xc(this.K,this.Ra,this.Oa,this.$a,this.Wb,this.Pa,this.J,this.C,this.R);xo.prototype.F.call(this)};
"ApplicationMetadata Comments DocumentCommandsMetadataStaging DocumentCommandsMetadata DocumentCommandsStaging DocumentCommands DocumentEntities DocumentLocks Documents FileEntities FontMetadata Impressions NewDocumentIds PendingQueueCommands PendingQueues ProfileData SyncObjects Users".split(" ").sort(function(a,b){return a>b?1:a<b?-1:0});function Po(a,b,c,d,e){io.call(this,a,b,c,d,e)}r(Po,io);Po.prototype.$=function(a){var b=io.prototype.$.call(this,a);"delete-record"==a.getType()&&b.push("BlobMetadata");return b};Po.prototype.o=function(a,b){io.prototype.o.call(this,a,b);a=V(a);Jl(Y(b,"BlobMetadata"),[a],[a,[]])};function Qo(){}r(Qo,vo);Qo.prototype.g=function(a,b,c,d,e){return new Po(a,b,c,d,e)};function Ro(a,b,c){this.g=!1;this.j=c}r(Ro,kj);Ro.prototype.$=function(){return["BlobMetadata"]};Ro.prototype.Y=function(a,b){b=Y(b,"BlobMetadata");switch(a.getType()){case "update-record":a.j?b.add(a.g):co(this.j,V(a),a.g,b);break;case "delete-record":Jl(b,V(a));break;default:throw Error("Operation type "+a.getType()+" not supported.");}};function So(a,b,c,d,e,f,g,h){f=void 0===f?new Qo:f;Oo.call(this,a,b,c,d,e,f,g,h);this.Rb=new Ro(this.j,this.A,this.o);Dj(this,this.Rb)}r(So,Oo);So.prototype.Ha=aa(7);So.prototype.bb=aa(!0);So.prototype.Fa=function(a){Oo.prototype.Fa.call(this,a);To(a)};So.prototype.gb=function(a){To(a)};function To(a){a.db.createObjectStore("BlobMetadata",{keyPath:["d","p"]})};function Uo(a,b){Kj.call(this,a,b);new Bi(b)}r(Uo,Kj);Uo.prototype.Y=function(a,b){switch(a.getType()){case "append-template-commands":b=Y(b,"TemplateCommands");a.D&&Jl(b,[a.v],[a.v,[]]);for(var c=a.A,d=0;d<c.length;++d){for(var e=a.v,f=c[d],g=f.j(),h=[],k=0;k<g.length;++k)h.push(this.o.S(g[k]));e=$l(e,f.o(),f.v(),f.g(),f.A(),h);sl(b,e.g)}break;default:throw Error("Unsupported operation type "+a.getType());}};function Vo(a,b,c){Lj.call(this,c);this.j=new bo}r(Vo,Lj);Vo.prototype.$=function(){return["TemplateCommands","TemplateCreationMetadata","TemplateMetadata"]};
Vo.prototype.Y=function(a,b){var c=a.A;switch(c){case "templateMetadata":c="TemplateMetadata";break;case "templateCreationMetadata":c="TemplateCreationMetadata";break;default:throw Error("Record type "+c+" not supported.");}c=Y(b,c);switch(a.getType()){case "update-record":a.j?sl(c,a.g):co(this.j,V(a),a.g,c);break;case "delete-record":Jl(c,V(a));break;case "append-template-commands":this.sa(a.na()).Y(a,b);break;default:throw Error("Operation type "+a.getType()+" not supported.");}};function Wo(a,b,c,d,e,f,g,h){So.call(this,a,b,d,e,f,void 0,g,h);a=["kix","punch","ritz"];b=this.j;if(!c)for(c={},d=new bm,e=0;e<a.length;e++)c[a[e]]=new Uo(a[e],d,b);this.Qa=new Vo(b,this.A,c);Dj(this,this.Qa)}r(Wo,So);q=Wo.prototype;q.Ha=aa(8);q.Mb=n("Qa");q.bb=aa(!0);q.Fa=function(a){So.prototype.Fa.call(this,a);Xo(a)};
q.gb=function(a){var b=a.db;0<=Sa(b.objectStoreNames,"DocumentCommandsStaging")&&b.deleteObjectStore("DocumentCommandsStaging");0<=Sa(b.objectStoreNames,"DocumentCommandsMetadata")&&b.deleteObjectStore("DocumentCommandsMetadata");0<=Sa(b.objectStoreNames,"DocumentCommandsMetadataStaging")&&b.deleteObjectStore("DocumentCommandsMetadataStaging");Xo(a)};
function Xo(a){a=a.db;a.createObjectStore("TemplateMetadata",{keyPath:["id"]});a.createObjectStore("TemplateCreationMetadata",{keyPath:["id"]});a.createObjectStore("TemplateCommands",{keyPath:"dcKey"})};function Yo(a,b,c,d,e,f,g,h,k,l,p,u,z){p=void 0===p?!1:p;u=void 0===u?null:u;I.call(this);this.v=a;this.V=b;this.ca=c;this.K=d;this.O=e;this.N=f;this.R=p;this.j=u;this.g={};this.o={};this.B=-1;this.w=new vk;this.J=!1;this.C=g;this.qa=h;this.I=k;this.G=l;this.W=z}r(Yo,I);function Zo(a,b){var c=b.Ha();a.B=Math.max(a.B,c);a.g[c]=b}q=Yo.prototype;
q.create=function(a,b){if(this.J)throw Error("The create method can be called only once.");this.J=!0;if(isNaN(this.O))throw Error("Cannot have the target schema version be NaN.");if(this.j)this.Pb(this.j);else{if(!ac)throw Error("Cannot create storage adapters for unsupported browser");Sn(w(this.Pb,this),a,this.v,w(this.lc,this),this.R,b)}return this.w};q.lc=function(a){$c(a.g,{databaseOpenFailure:"true"});this.w.ba(a);$o(this)};
q.Pb=function(a){this.j=a;if(this.K)for(var b=this.K(a),c=0;c<b.length;c++)for(var d=b[c],e=d.Jc,f=d.Lc,g=d.na();e<=f;++e){var h=this.o[e];h||(h=this.o[e]={});h[g]=d}b=new In(this.V,this.ca,a,this.v,void 0,this.W);-1==this.B&&(Zo(this,new Oo(a,this.o[6]||{},b,this.v,this.C,void 0,this.I,this.G)),Zo(this,new So(a,this.o[7]||{},b,this.v,this.C,this.qa,this.I,this.G)),Zo(this,new Wo(a,this.o[8]||{},null,b,this.v,this.C,this.I,this.G)));a=Math.min(this.O,this.B);b=ap(this);if(!this.N&&0>=b)this.Gb(new Ni(4,
"Schema initialization cannot be performed when schema updates are prevented."));else if(!this.N||b>=a)this.ib();else{a:{for(c=b+1;c<=a;++c)if(null==this.g[c]||!this.g[c].bb()){c=!1;break a}c=!0}c?(b+=1,c=w(this.ib,this,null),d=w(this.Gc,this),Co(this.g[b],w(this.wb,this,b,a,c,d),d)):Ao(this.g[a],w(this.ib,this),w(this.Gb,this))}};q.Gc=function(a){this.w.ba(a);$o(this)};q.Gb=function(a){this.w.ba(a);$o(this)};q.wb=function(a,b,c,d){a=ap(this);a==b?c():(a+=1,Co(this.g[a],w(this.wb,this,a,b,c,d),d))};
q.ib=function(){var a=ap(this);if(a=this.g[a]){a=new ej(a);this.j&&yh(a,this.j);for(var b in this.g)yh(a,this.g[b]);for(var c in this.o){b=this.o[c];for(var d in b)yh(a,b[d])}this.w.T(a)}else X(this.v,Error("Local Storage: No schema adapter for current schema version "+(this.j?An(this.j):-1))),this.w.T(null)};function ap(a){var b=a.j?An(a.j):-1;1<b&&6>b&&X(a.v,Error("IDB version less than the minimum. version: "+b));return 6>b?-1:b}
function $o(a){for(var b in a.g)a.g[b].dispose();for(var c in a.o){b=a.o[c];for(var d in b)b[d].dispose()}wc(a.j)};function bp(a,b){I.call(this);var c=this;this.j=b;this.g=new di;J(this,this.g);ei(this.g,a.v,function(d){var e=[];d=d.g;for(var f=0;f<d.length;f++){var g=d[f];switch(g.g.o){case "document":var h=new Jc;var k=g.g.H();F(h,1,k);a:switch(k=g.changeType,k){case "new":k=1;break a;case "update":k=2;break a;case "delete":k=3;break a;default:throw Error("Could not handle change type "+k);}F(h,2,k);k=[];g=g.j;hb(g,"ip")&&k.push(1);hb(g,"pendingQueueState")&&k.push(6);hb(g,"lastModifiedClientTimestamp")&&k.push(2);
(hb(g,"lsst")||hb(g,"lsft")||hb(g,"lss"))&&k.push(3);hb(g,"pendingCreation")&&k.push(4);hb(g,"title")&&k.push(5);F(h,3,k||[]);if(2!=E(h,2)||E(h,3).length)g=new Cc,qc(g,Lc,h),e.push(g)}}e.length&&(d=new Fc,mc(d,1,e),e=new Ac,qc(e,Hc,d),Td(c.j,e))})}r(bp,I);function cp(a,b,c,d,e){I.call(this);this.C=a;this.w=b;this.G=c?c:"DefaultLocalStoreSessionId";this.B=d||new bm;this.v=!!e;this.j=null;this.o=new di;J(this,this.o);this.g=dp(this)}r(cp,I);function dp(a){a.g&&wc(a.g);var b=oh(R(),"lssv");return new Yo(a.C,a.G,0,a.ac.bind(a),b,!0,new Rn)}function ep(a){if(a.j)return a.j;a.j=fp(a);return mf(a.j,function(b){a.Ya();throw b;})}
function gp(a){return ep(a).then(function(b){return(new L(function(c,d){Tj(b.j.w,c,d)})).then(function(c){return hp(a,c)?new hl(b,c[0]):null})})}function ip(a){return ep(a).then(function(b){return(new L(function(c,d){Tj(b.j.w,c,d)})).then(function(c){if(!hp(a,c))throw c={usersLength:c.length,allowNonOfflineEnabledUser:a.v,storedUserMatchesFlag:0==c.length?"no users":c[0].H()==T(R(),"docs-offline-lsuid")},$c(Error("Failed to read LocalStore due to invalid user"),c);return new hl(b,c[0])})})}
function hp(a,b){return 1==b.length&&(a.v||b[0].H()==T(R(),"docs-offline-lsuid"))}q=cp.prototype;q.get=function(){return ip(this).then(function(a){return a.g})};function fp(a){return(new L(function(b,c){Ck(a.g.create(a.Ya.bind(a)),b,c)})).then(a.Ac.bind(a))}q.Ac=function(a){var b=this;if(!a)throw Error("Got null localstore from the idb localstore factory.");if(this.w){var c=new bp(a,this.w);J(this,c)}fj(a);ei(this.o,a.j.j.v,function(){b.Ya()});ei(this.o,a.j.O,function(){b.Ya()});return a};
q.Ya=function(){wc(this.g);this.g=dp(this);this.j=null};q.ac=function(a){var b=this.B,c=new Dn("kix",6,8,b,a),d=new Dn("punch",6,8,b,a),e=new Dn("ritz",6,8,b,a);a=new Dn("drawing",6,8,b,a);return[e,c,d,a]};q.F=function(){wc(this.g);I.prototype.F.call(this)};function jp(a,b){I.call(this);this.o=null;this.v=b;this.g=[];if(a>this.v)throw Error("[goog.structs.SimplePool] Initial cannot be greater than max");for(b=0;b<a;b++)this.g.push(this.j())}y(jp,I);function kp(a,b){a.o=b}function lp(a,b){a.g.length<a.v?a.g.push(b):mp(b)}jp.prototype.j=function(){return this.o?this.o():{}};function mp(a){if(Ha(a))if(Ga(a.dispose))a.dispose();else for(var b in a)delete a[b]}jp.prototype.F=function(){jp.ha.F.call(this);for(var a=this.g;a.length;)mp(a.pop());delete this.g};function np(){this.g=[];this.j=new vm;this.G=this.I=this.J=this.D=0;this.o=new vm;this.A=this.C=0;this.K=1;this.v=new jp(0,4E3);this.v.j=function(){return new op};this.B=new jp(0,50);this.B.j=function(){return new qp};var a=this;this.w=new jp(0,2E3);kp(this.w,function(){return a.K++});this.L={}}function qp(){this.sb=this.time=this.count=0}
qp.prototype.toString=function(){var a=[];a.push(this.type," ",this.count," (",Math.round(10*this.time)/10," ms)");this.sb&&a.push(" [VarAlloc = ",this.sb,"]");return a.join("")};function op(){}function rp(a,b,c,d){var e=[];-1==c?e.push("    "):e.push(sp(a.j-c));e.push(" ",tp(a.j-b));0==a.g?e.push(" Start        "):1==a.g?(e.push(" Done "),e.push(sp(a.A-a.startTime)," ms ")):e.push(" Comment      ");e.push(d,a);0<a.v&&e.push("[VarAlloc ",a.v,"] ");return e.join("")}
op.prototype.toString=function(){return null==this.type?this.o:"["+this.type+"] "+this.o};var up={rd:!0};function vp(a){a.L.stop&&um(a.j,function(b){this.L.stop(b.id,up)},a);zm(a.j)}np.prototype.reset=function(){vp(this);for(var a=0;a<this.g.length;a++){var b=this.g[a];b.id?xm(this.j.j,b.id)||(lp(this.w,b.id),lp(this.v,b)):lp(this.v,b)}this.g.length=0;this.D=x();this.A=this.C=this.G=this.I=this.J=0;a=this.o.ja();for(b=0;b<a.length;b++){var c=this.o.get(a[b]);c.count=0;c.time=0;c.sb=0;lp(this.B,c)}zm(this.o)};
np.prototype.toString=function(){for(var a=[],b=-1,c=[],d=0;d<this.g.length;d++){var e=this.g[d];1==e.g&&c.pop();a.push(" ",rp(e,this.D,b,c.join("")));b=e.j;a.push("\n");0==e.g&&c.push("|  ")}if(0!=this.j.P()){var f=x();a.push(" Unstopped timers:\n");um(this.j,function(g){a.push("  ",g," (",f-g.startTime," ms, started at ",tp(g.startTime),")\n")})}b=this.o.ja();for(d=0;d<b.length;d++)c=this.o.get(b[d]),1<c.count&&a.push(" TOTAL ",c,"\n");a.push("Total tracers created ",this.C,"\n","Total comments created ",
this.A,"\n","Overhead start: ",this.J," ms\n","Overhead end: ",this.I," ms\n","Overhead comment: ",this.G," ms\n");return a.join("")};function sp(a){a=Math.round(a);var b="";1E3>a&&(b=" ");100>a&&(b="  ");10>a&&(b="   ");return b+a}function tp(a){a=Math.round(a);return String(100+a/1E3%60).substring(1,3)+"."+String(1E3+a%1E3).substring(1,4)}new np;function wp(a){I.call(this);this.j=a}y(wp,I);wp.prototype.g=function(a){return xp(this,a)};function yp(a,b){return(b?"__wrapper_":"__protected_")+Ia(a)+"__"}function xp(a,b){var c=yp(a,!0);b[c]||((b[c]=zp(a,b))[yp(a,!1)]=b);return b[c]}
function zp(a,b){function c(){if(a.L())return b.apply(this,arguments);try{return b.apply(this,arguments)}catch(e){var d=e;if(!(d&&"object"===typeof d&&"string"===typeof d.message&&0==d.message.indexOf("Error in protected function: ")||"string"===typeof d&&0==d.indexOf("Error in protected function: ")))throw a.j(d),new Ap(d);}finally{}}c[yp(a,!1)]=b;return c}
function Bp(a,b){var c=Ba("window"),d=c[b];c[b]=function(e,f){"string"===typeof e&&(e=Na(Oa,e));arguments[0]=e=xp(a,e);if(d.apply)return d.apply(this,arguments);var g=e;if(2<arguments.length){var h=Array.prototype.slice.call(arguments,2);g=function(){e.apply(this,h)}}return d(g,f)};c[b][yp(a,!1)]=d}wp.prototype.F=function(){var a=Ba("window");var b=a.setTimeout;b=b[yp(this,!1)]||b;a.setTimeout=b;b=a.setInterval;b=b[yp(this,!1)]||b;a.setInterval=b;wp.ha.F.call(this)};
function Ap(a){A.call(this,"Error in protected function: "+(a&&a.message?String(a.message):String(a)));(a=(this.cb=a)&&a.stack)&&"string"===typeof a&&(this.stack=a)}y(Ap,A);function Cp(){}Cp.prototype.g=null;function Dp(a){var b;(b=a.g)||(b={},Ep(a)&&(b[0]=!0,b[1]=!0),b=a.g=b);return b};var Fp;function Gp(){}y(Gp,Cp);function Hp(a){return(a=Ep(a))?new ActiveXObject(a):new XMLHttpRequest}function Ep(a){if(!a.j&&"undefined"==typeof XMLHttpRequest&&"undefined"!=typeof ActiveXObject){for(var b=["MSXML2.XMLHTTP.6.0","MSXML2.XMLHTTP.3.0","MSXML2.XMLHTTP","Microsoft.XMLHTTP"],c=0;c<b.length;c++){var d=b[c];try{return new ActiveXObject(d),a.j=d}catch(e){}}throw Error("Could not create ActiveXObject. ActiveX might be disabled, or MSXML might not be installed");}return a.j}Fp=new Gp;function Ip(a){Od.call(this);this.headers=new vm;this.I=a||null;this.g=!1;this.G=this.M=null;this.B=this.ca=this.O="";this.j=this.N=this.w=this.J=!1;this.v=0;this.C=null;this.W="";this.V=this.K=!1}y(Ip,Od);var Jp=/^https?$/i,Kp=["POST","PUT"],Lp=[];function Mp(a,b,c,d,e,f,g){var h=new Ip;Lp.push(h);b&&h.o.add("complete",b,!1,void 0,void 0);h.o.add("ready",h.Yb,!0,void 0,void 0);f&&(h.v=Math.max(0,f));g&&(h.K=g);Np(h,a,c,d,e)}q=Ip.prototype;q.Yb=function(){this.dispose();Ya(Lp,this)};
function Np(a,b,c,d,e){if(a.M)throw Error("[goog.net.XhrIo] Object is active with another request="+a.O+"; newUri="+b);c=c?c.toUpperCase():"GET";a.O=b;a.B="";a.ca=c;a.J=!1;a.g=!0;a.M=a.I?Hp(a.I):Hp(Fp);a.G=a.I?Dp(a.I):Dp(Fp);a.M.onreadystatechange=w(a.Nb,a);try{a.N=!0,a.M.open(c,String(b),!0),a.N=!1}catch(g){Op(a,g);return}b=d||"";var f=new vm(a.headers);e&&Em(e,function(g,h){f.set(h,g)});e=Wa(f.ja());d=t.FormData&&b instanceof t.FormData;!(0<=Sa(Kp,c))||e||d||f.set("Content-Type","application/x-www-form-urlencoded;charset=utf-8");
f.forEach(function(g,h){this.M.setRequestHeader(h,g)},a);a.W&&(a.M.responseType=a.W);"withCredentials"in a.M&&a.M.withCredentials!==a.K&&(a.M.withCredentials=a.K);try{Pp(a),0<a.v&&(a.V=!1,a.V?(a.M.timeout=a.v,a.M.ontimeout=w(a.Ma,a)):a.C=Sk(a.Ma,a.v,a)),a.w=!0,a.M.send(b),a.w=!1}catch(g){Op(a,g)}}function Xa(a){return"content-type"==a.toLowerCase()}q.Ma=function(){"undefined"!=typeof ya&&this.M&&(this.B="Timed out after "+this.v+"ms, aborting",Pd(this,"timeout"),this.abort(8))};
function Op(a,b){a.g=!1;a.M&&(a.j=!0,a.M.abort(),a.j=!1);a.B=b;Qp(a);Rp(a)}function Qp(a){a.J||(a.J=!0,Pd(a,"complete"),Pd(a,"error"))}q.abort=function(){this.M&&this.g&&(this.g=!1,this.j=!0,this.M.abort(),this.j=!1,Pd(this,"complete"),Pd(this,"abort"),Rp(this))};q.F=function(){this.M&&(this.g&&(this.g=!1,this.j=!0,this.M.abort(),this.j=!1),Rp(this,!0));Ip.ha.F.call(this)};q.Nb=function(){this.L()||(this.N||this.w||this.j?Sp(this):this.pb())};q.pb=function(){Sp(this)};
function Sp(a){if(a.g&&"undefined"!=typeof ya&&(!a.G[1]||4!=Tp(a)||2!=a.va()))if(a.w&&4==Tp(a))Sk(a.Nb,0,a);else if(Pd(a,"readystatechange"),4==Tp(a)){a.g=!1;try{if(Up(a))Pd(a,"complete"),Pd(a,"success");else{try{var b=2<Tp(a)?a.M.statusText:""}catch(c){b=""}a.B=b+" ["+a.va()+"]";Qp(a)}}finally{Rp(a)}}}function Rp(a,b){if(a.M){Pp(a);var c=a.M,d=a.G[0]?Ca:null;a.M=null;a.G=null;b||Pd(a,"ready");try{c.onreadystatechange=d}catch(e){}}}
function Pp(a){a.M&&a.V&&(a.M.ontimeout=null);a.C&&(t.clearTimeout(a.C),a.C=null)}function Up(a){var b=a.va();a:switch(b){case 200:case 201:case 202:case 204:case 206:case 304:case 1223:var c=!0;break a;default:c=!1}if(!c){if(b=0===b)a=String(a.O).match(dm)[1]||null,!a&&t.self&&t.self.location&&(a=t.self.location.protocol,a=a.substr(0,a.length-1)),b=!Jp.test(a?a.toLowerCase():"");c=b}return c}function Tp(a){return a.M?a.M.readyState:0}q.va=function(){try{return 2<Tp(this)?this.M.status:-1}catch(a){return-1}};
id(function(a){Ip.prototype.pb=a(Ip.prototype.pb)});function Vp(a,b,c){Od.call(this);this.w=b||null;this.v={};this.B=Wp;this.G=a;if(!c){this.g=null;this.g=new wp(w(this.j,this));Bp(this.g,"setTimeout");Bp(this.g,"setInterval");a=this.g;b=Ba("window");c=["requestAnimationFrame","mozRequestAnimationFrame","webkitAnimationFrame","msRequestAnimationFrame"];for(var d=0;d<c.length;d++){var e=c[d];c[d]in b&&Bp(a,e)}a=this.g;hd=!0;b=w(a.g,a);for(c=0;c<fd.length;c++)fd[c](b);gd.push(a)}}y(Vp,Od);function Xp(a,b){yc.call(this,"e");this.error=a;this.v=b}
y(Xp,yc);function Wp(a,b,c,d){Mp(a,null,b,c,d)}
Vp.prototype.j=function(a,b){a=a.error||a;b=b?kb(b):{};a instanceof Error&&mb(b,a.__closure__error__context__984382||{});a=Wc(a);if(this.w)try{this.w(a,b)}catch(l){}var c=a.message.substring(0,1900),d=a.stack;try{var e=jm(this.G,"script",a.fileName,"error",c,"line",a.lineNumber);a:{for(var f in this.v){var g=!1;break a}g=!0}g||(e=km(e,this.v));g={};g.trace=d;if(b)for(var h in b)g["context."+h]=b[h];var k=im(g);this.B(e,"POST",k,this.C)}catch(l){}try{Pd(this,new Xp(a,b))}catch(l){}};
Vp.prototype.F=function(){wc(this.g);Vp.ha.F.call(this)};function Yp(a,b){this.j=b;for(var c=[],d=!0,e=a.length-1;0<=e;e--){var f=a[e]|0;d&&f==b||(c[e]=f,d=!1)}this.g=c}var Zp={};function $p(a){return-128<=a&&128>a?Ub(Zp,a,function(b){return new Yp([b|0],0>b?-1:0)}):new Yp([a|0],0>a?-1:0)}function aq(a){if(isNaN(a)||!isFinite(a))return bq;if(0>a)return cq(aq(-a));for(var b=[],c=1,d=0;a>=c;d++)b[d]=a/c|0,c*=4294967296;return new Yp(b,0)}var bq=$p(0),dq=$p(1),eq=$p(16777216);
function fq(a){if(-1==a.j)return-fq(cq(a));for(var b=0,c=1,d=0;d<a.g.length;d++){var e=Z(a,d);b+=(0<=e?e:4294967296+e)*c;c*=4294967296}return b}q=Yp.prototype;q.toString=function(a){a=a||10;if(2>a||36<a)throw Error("radix out of range: "+a);if(gq(this))return"0";if(-1==this.j)return"-"+cq(this).toString(a);for(var b=aq(Math.pow(a,6)),c=this,d="";;){var e=hq(c,b).g;c=iq(c,jq(e,b));var f=((0<c.g.length?c.g[0]:c.j)>>>0).toString(a);c=e;if(gq(c))return f+d;for(;6>f.length;)f="0"+f;d=f+d}};
function Z(a,b){return 0>b?0:b<a.g.length?a.g[b]:a.j}function gq(a){if(0!=a.j)return!1;for(var b=0;b<a.g.length;b++)if(0!=a.g[b])return!1;return!0}q.ga=function(a){if(this.j!=a.j)return!1;for(var b=Math.max(this.g.length,a.g.length),c=0;c<b;c++)if(Z(this,c)!=Z(a,c))return!1;return!0};function kq(a,b){a=iq(a,b);return-1==a.j?-1:gq(a)?0:1}function cq(a){for(var b=a.g.length,c=[],d=0;d<b;d++)c[d]=~a.g[d];return(new Yp(c,~a.j)).add(dq)}q.abs=function(){return-1==this.j?cq(this):this};
q.add=function(a){for(var b=Math.max(this.g.length,a.g.length),c=[],d=0,e=0;e<=b;e++){var f=d+(Z(this,e)&65535)+(Z(a,e)&65535),g=(f>>>16)+(Z(this,e)>>>16)+(Z(a,e)>>>16);d=g>>>16;f&=65535;g&=65535;c[e]=g<<16|f}return new Yp(c,c[c.length-1]&-2147483648?-1:0)};function iq(a,b){return a.add(cq(b))}
function jq(a,b){if(gq(a)||gq(b))return bq;if(-1==a.j)return-1==b.j?jq(cq(a),cq(b)):cq(jq(cq(a),b));if(-1==b.j)return cq(jq(a,cq(b)));if(0>kq(a,eq)&&0>kq(b,eq))return aq(fq(a)*fq(b));for(var c=a.g.length+b.g.length,d=[],e=0;e<2*c;e++)d[e]=0;for(e=0;e<a.g.length;e++)for(var f=0;f<b.g.length;f++){var g=Z(a,e)>>>16,h=Z(a,e)&65535,k=Z(b,f)>>>16,l=Z(b,f)&65535;d[2*e+2*f]+=h*l;lq(d,2*e+2*f);d[2*e+2*f+1]+=g*l;lq(d,2*e+2*f+1);d[2*e+2*f+1]+=h*k;lq(d,2*e+2*f+1);d[2*e+2*f+2]+=g*k;lq(d,2*e+2*f+2)}for(e=0;e<c;e++)d[e]=
d[2*e+1]<<16|d[2*e];for(e=c;e<2*c;e++)d[e]=0;return new Yp(d,0)}function lq(a,b){for(;(a[b]&65535)!=a[b];)a[b+1]+=a[b]>>>16,a[b]&=65535,b++}function mq(a,b){this.g=a;this.j=b}
function hq(a,b){if(gq(b))throw Error("division by zero");if(gq(a))return new mq(bq,bq);if(-1==a.j)return b=hq(cq(a),b),new mq(cq(b.g),cq(b.j));if(-1==b.j)return b=hq(a,cq(b)),new mq(cq(b.g),b.j);if(30<a.g.length){if(-1==a.j||-1==b.j)throw Error("slowDivide_ only works with positive integers.");for(var c=dq,d=b;0>=kq(d,a);)c=nq(c,1),d=nq(d,1);var e=oq(c,1),f=oq(d,1);d=oq(d,2);for(c=oq(c,2);!gq(d);){var g=f.add(d);0>=kq(g,a)&&(e=e.add(c),f=g);d=oq(d,1);c=oq(c,1)}b=iq(a,jq(e,b));return new mq(e,b)}for(e=
bq;0<=kq(a,b);){c=Math.max(1,Math.floor(fq(a)/fq(b)));d=Math.ceil(Math.log(c)/Math.LN2);d=48>=d?1:Math.pow(2,d-48);f=aq(c);for(g=jq(f,b);-1==g.j||0<kq(g,a);)c-=d,f=aq(c),g=jq(f,b);gq(f)&&(f=dq);e=e.add(f);a=iq(a,g)}return new mq(e,a)}q.and=function(a){for(var b=Math.max(this.g.length,a.g.length),c=[],d=0;d<b;d++)c[d]=Z(this,d)&Z(a,d);return new Yp(c,this.j&a.j)};q.or=function(a){for(var b=Math.max(this.g.length,a.g.length),c=[],d=0;d<b;d++)c[d]=Z(this,d)|Z(a,d);return new Yp(c,this.j|a.j)};
q.xor=function(a){for(var b=Math.max(this.g.length,a.g.length),c=[],d=0;d<b;d++)c[d]=Z(this,d)^Z(a,d);return new Yp(c,this.j^a.j)};function nq(a,b){var c=b>>5;b%=32;for(var d=a.g.length+c+(0<b?1:0),e=[],f=0;f<d;f++)e[f]=0<b?Z(a,f-c)<<b|Z(a,f-c-1)>>>32-b:Z(a,f-c);return new Yp(e,a.j)}function oq(a,b){var c=b>>5;b%=32;for(var d=a.g.length-c,e=[],f=0;f<d;f++)e[f]=0<b?Z(a,f+c)>>>b|Z(a,f+c+1)<<32-b:Z(a,f+c);return new Yp(e,a.j)};iq(nq(dq,32),dq);iq(nq(dq,128),dq);function pq(){this.g=function(){var a=t.window;a.onbeforeunload=Ca;a.location.reload()}};function qq(a){A.call(this,a)}r(qq,A);function rq(a,b){var c=Array.prototype.slice.call(arguments),d=c.shift();if("undefined"==typeof d)throw Error("[goog.string.format] Template required");d.replace(/%([0\- \+]*)(\d+)?(\.(\d+))?([%sfdiu])/g,function(e,f,g,h,k,l,p,u){if("%"==l)return"%";var z=c.shift();if("undefined"==typeof z)throw Error("[goog.string.format] Not enough arguments");arguments[0]=z;return sq[l].apply(null,arguments)})}
var sq={s:function(a,b,c){return isNaN(c)||""==c||a.length>=Number(c)?a:a=-1<b.indexOf("-",0)?a+Qb(" ",Number(c)-a.length):Qb(" ",Number(c)-a.length)+a},f:function(a,b,c,d,e){d=a.toString();isNaN(e)||""==e||(d=parseFloat(a).toFixed(e));var f=0>Number(a)?"-":0<=b.indexOf("+")?"+":0<=b.indexOf(" ")?" ":"";0<=Number(a)&&(d=f+d);if(isNaN(c)||d.length>=Number(c))return d;d=isNaN(e)?Math.abs(Number(a)).toString():Math.abs(Number(a)).toFixed(e);a=Number(c)-d.length-f.length;return d=0<=b.indexOf("-",0)?
f+d+Qb(" ",a):f+Qb(0<=b.indexOf("0",0)?"0":" ",a)+d},d:function(a,b,c,d,e,f,g,h){return sq.f(parseInt(a,10),b,c,d,0,f,g,h)}};sq.i=sq.d;sq.u=sq.d;function tq(){this.j=0;this.g=[]}q=tq.prototype;q.add=function(a){var b=this.g[this.j];this.g[this.j]=a;this.j=(this.j+1)%50;return b};q.get=function(a){a=uq(this,a);return this.g[a]};q.set=function(a,b){a=uq(this,a);this.g[a]=b};q.P=function(){return this.g.length};q.fa=function(){var a=this.P(),b=this.P(),c=[];for(a=this.P()-a;a<b;a++)c.push(this.get(a));return c};q.ja=function(){for(var a=[],b=this.P(),c=0;c<b;c++)a[c]=c;return a};
q.za=function(a){for(var b=this.P(),c=0;c<b;c++)if(this.get(c)==a)return!0;return!1};function vq(a){return 0==a.P()?null:a.get(a.P()-1)}function uq(a,b){if(b>=a.g.length)throw Error("Out of bounds exception");return 50>a.g.length?b:(a.j+Number(b))%50};function wq(a){this.o=a;this.j=Math.floor(a/50);this.g=new tq}wq.prototype.get=function(a){return xq(this,a,function(b,c){return b+c.count})};function xq(a,b,c){b=b||x();yq(a,b);var d=0;b=a.j*(Math.floor(b/a.j)+1)-a.o;for(var e=a.g.P()-1;0<=e;--e){var f=a.g.get(e);if(f.g<=b)break;d=c(d,f)}return d}function yq(a,b){var c=vq(a.g);c&&(c=c.g-a.j,b<c&&(rq("Went backwards in time: now=%d, slotStart=%d.  Resetting state.",b,c),a=a.g,a.g.length=0,a.j=0))}function zq(a){this.g=a}zq.prototype.count=0;
zq.prototype.min=Number.MAX_VALUE;zq.prototype.max=Number.MIN_VALUE;function Aq(a,b,c){I.call(this);this.o=a;this.j=b;this.g=new wq(1E3*c)}r(Aq,I);function Bq(a,b,c){I.call(this);this.g=a;this.v=b||0;this.j=c;this.o=w(this.hc,this)}y(Bq,I);q=Bq.prototype;q.wa=0;q.F=function(){Bq.ha.F.call(this);this.stop();delete this.g;delete this.j};q.start=function(a){this.stop();this.wa=Sk(this.o,void 0!==a?a:this.v)};q.stop=function(){0!=this.wa&&t.clearTimeout(this.wa);this.wa=0};q.hc=function(){this.wa=0;this.g&&this.g.call(this.j)};function Cq(a,b){I.call(this);this.o=a;this.G=new Bq(this.B,3E4,this);this.O=new Aq("errorsender",1,8);J(this,this.O);this.N=!1;this.I=null;this.K=new Set;this.J=new Hd(this);this.W=b||10;Jd(this.J,this.o,"complete",this.V);Jd(this.J,this.o,"ready",this.B)}r(Cq,I);function Dq(a,b,c,d,e){var f=Bk(Bk(a.Ba(),function(g){if(!(g>=this.W))return g={},g.u=b,g.m=c,g.c=d,g.h=e,this.Xa(g)},a),a.B,a);Fk(f,function(){this.K.delete(f)},a);a.K.add(f)}
Cq.prototype.B=function(){return 0!=this.G.wa||this.o.M||this.N?Jk():Eq(this)};
function Eq(a){return Bk(a.Aa(),function(b){if(!this.o.M&&0==this.G.wa&&!this.N&&b){if(4E3<b.u.length)return this.ua();try{var c=this.O;if(!((c.g.get()+1)/(c.g.o/1E3)<=c.j))throw new qq(Rb("Query would cause ",c.o," to exceed ",c.j," qps."));var d=c.g,e=x();yq(d,e);var f=vq(d.g);if(!f||e>=f.g)f=new zq(d.j*(Math.floor(e/d.j)+1)),d.g.add(f);f.count+=1;f.min=Math.min(1,f.min);f.max=Math.max(1,f.max);this.I=new vk;Np(this.o,b.u,b.m,b.c,b.h);return this.I}catch(g){if(g instanceof qq)this.N=!0;else throw g;
}}},a)}Cq.prototype.V=function(){var a=this.o.va(),b=this.I;Up(this.o)||400<=a&&500>=a?Bk(this.ua(),function(){b.T()}):(this.G.start(),b.T())};Cq.prototype.F=function(){xc(this.J,this.G,this.o);this.K.clear();I.prototype.F.call(this)};function Fq(a,b){Cq.call(this,a,b);this.g=[]}r(Fq,Cq);q=Fq.prototype;q.Xa=function(a){this.g.push(a);return Jk()};q.ua=function(){this.g.shift();return Jk()};q.Aa=function(){return Jk(void 0!==this.g[0]?this.g[0]:null)};q.Ba=function(){return Jk(this.g.length)};q.F=function(){delete this.g;Cq.prototype.F.call(this)};function Gq(){for(var a in Array.prototype)return!1;return!0};function Hq(a,b){this.o=a;this.g=b;this.constructor.ub||(this.constructor.ub={});this.constructor.ub[this.toString()]=this}Hq.prototype.S=function(){return this.toString()};Hq.prototype.toString=function(){this.j||(this.j=this.o.g+":"+this.g);return this.j};Hq.prototype.getType=n("g");function Iq(a,b){Hq.call(this,a,b)}y(Iq,Hq);function Jq(a){Kq.hasOwnProperty(a);this.g=a;Kq[a]=this}var Kq;Kq={};new Jq("lib");var Lq=new Jq("fva");new Iq(Lq,1);function Mq(a){a=void 0===a?new Nq:a;Od.call(this);this.I={};this.g=null;this.j={};this.J=new Hd(this);this.O=a.o;this.N=new pq;var b=a.g?a.g.create(this,void 0):null,c=new Ip;this.B=b||new Fq(c,void 0);J(this,this.B);b=T(R(),"docs-sup")+T(R(),"docs-jepp")+"/jserror";(c=T(R(),"jobset"))&&(b=jm(b,"jobset",c));if(Oq)throw Error("ErrorReporter already installed.");Oq=!0;c=w(this.Rc,this);this.g=new Vp(b,c,void 0);this.g.C={};b=w(this.Uc,this);this.g.B=b;Jd(this.J,this.g,"e",this.kc);this.G=a.j;this.w=
!1;this.C=!0;this.v=!1;this.K=T(R(),"docs-jern")}r(Mq,Od);function Pq(a,b,c){a.v=!1;a.g&&a.g.j(b,Qq("warning",c))}function X(a,b,c,d){a.v=void 0===d?!1:d;a.g&&a.g.j(b,Qq("incident",c))}q=Mq.prototype;q.log=function(a,b,c){this.v=void 0===c?!1:c;if(!this.g){if(a instanceof ph)throw a.g;throw a;}this.g.j(a,Qq("incident",b))};
function nl(a,b,c,d){return function(e){for(var f=[],g=0;g<arguments.length;++g)f[g]=arguments[g];a:if(g=!!d,a.g){try{var h=b.apply(c,f);break a}catch(k){f=k;a.v=!1;if(!a.g){if(f instanceof ph)throw f.g;throw f;}a.g.j(f,Qq("fatal",void 0));if(g)throw k;}h=void 0}else h=b.apply(c,f);return h}}function Qq(a,b){b=b?kb(b):{};b.severity=a;return b}
q.kc=function(a){var b=a.v.severity;if((b="fatal"==b||"postmortem"==b)&&!this.O){var c=this.N;window.confirm("This error has been reported to Google and we'll look into it as soon as possible. Please reload this page to continue.")&&c.g()}Pd(this,new Rq(b?"h":"i",a.error,a.v))};q.Rc=function(a,b){var c=this.w;try{this.Ob(a,b)}catch(d){throw c&&!this.G&&(this.C=!1),this.w=!0,b.provideLogDataError=d.message,b.severity||(b.severity="fatal"),d;}};
q.Ob=function(a,b){for(var c in this.I)try{b[c]=this.I[c](a)}catch(e){}mb(b,this.j);c=b.severity||"fatal";this.K&&(b.reportName=this.K+"_"+c);b.isArrayPrototypeIntact=Gq().toString();var d=a.stack||"";if(0==d.trim().length||"Not available"==d)b["stacklessError-reportingStack"]=Zc(Mq.prototype.Ob),[a.message].concat(ma(Object.keys(b)),ma(Object.values(b))).some(function(e){return e.includes("<eye3")})||(b.eye3Hint="<eye3-stackless title='Stackless JS Error - "+a.name+"'/>");this.w&&!this.G?(this.C=
this.v,"fatal"==c?c="postmortem":"incident"==c&&(c="warningafterdeath")):"fatal"==c&&(this.w=!0);this.v=!1;b.severity=c};q.Uc=function(a,b,c,d){this.C&&Dq(this.B,a,b,c,d)};q.F=function(){Oq=!1;xc(this.J,this.g,this.B);Od.prototype.F.call(this)};var Oq=!1;function Rq(a,b){yc.call(this,a);this.error=b}r(Rq,yc);function Nq(){this.o=this.v=!1;this.g=void 0;this.j=!1};function Sq(a,b,c,d,e,f){vk.call(this,e,f);this.C=a;this.L=[];this.J=!!b;this.W=!!c;this.V=!!d;for(b=this.N=0;b<a.length;b++)Ck(a[b],w(this.K,this,b,!0),w(this.K,this,b,!1));0!=a.length||this.J||this.T(this.L)}y(Sq,vk);Sq.prototype.K=function(a,b,c){this.N++;this.L[a]=[b,c];this.g||(this.J&&b?this.T([a,c]):this.W&&!b?this.ba(c):this.N==this.C.length&&this.T(this.L));this.V&&!b&&(c=null);return c};Sq.prototype.ba=function(a){Sq.ha.ba.call(this,a);for(a=0;a<this.C.length;a++)this.C[a].cancel()};function Tq(a,b,c,d,e,f){Cq.call(this,d,f);this.C=b;this.v=b+"-f";this.j=b+"-n";this.w=c;this.ca=a;this.g=null;this.R=e||t.indexedDB||t.webkitIndexedDB;a=this.R.open("DocsErrors",1);a.onsuccess=w(this.mc,this);a.onupgradeneeded=w(this.Hc,this);a.onerror=w(this.Hb,this);a.onblocked=w(this.Hb,this)}r(Tq,Cq);q=Tq.prototype;
q.mc=function(a){var b=a.target.result,c=Uq(b,"readwrite");Bk(new Sq([Vq(this.v,c),Vq(this.j,c)]),function(d){null==d[0][1]||null==d[1][1]?(d=c.objectStore("Errors"),d.put({key:this.v,value:"1"}),d.put({key:this.j,value:"1"}),c.oncomplete=w(this.zb,this,b)):this.zb(b)},this)};q.zb=function(a){this.g=a;this.B()};q.Hc=function(a){a.target.transaction.db.createObjectStore("Errors",{keyPath:"key"})};q.Hb=function(a){this.g&&(this.g.close(),this.g=null);Pq(this.ca,Error("IdbErrorSender: "+il(a)))};
q.Xa=function(a){if(!this.g)return this.w.Xa(a);var b=Uq(this.g,"readwrite"),c=new vk;Bk(Vq(this.j,b),function(d){if(d){var e=b.objectStore("Errors");e.put({key:this.j,value:String(d+1)});e.put({key:this.C+"-e-"+d,value:(new mk).S(a)});b.oncomplete=w(c.T,c)}else c.T()},this);return c};
q.ua=function(){if(!this.g)return this.w.ua();var a=Uq(this.g,"readwrite"),b=new vk;Bk(new Sq([Vq(this.v,a),Vq(this.j,a)]),function(c){var d=c[0][1];c=c[1][1];if(!d||c<=d)b.T();else{var e=a.objectStore("Errors");e["delete"](this.C+"-e-"+d);d++;e.put({key:this.v,value:String(d)});Bk(Wq(this,a),function(f){0==f&&(e.put({key:this.v,value:"1"}),e.put({key:this.j,value:"1"}));a.oncomplete=w(b.T,b)},this)}},this);return b};
q.Aa=function(){if(!this.g)return this.w.Aa();var a=Uq(this.g,"readonly");return Bk(new Sq([Vq(this.v,a),Vq(this.j,a)]),function(b){var c=b[0][1];return!c||1>b[1][1]-c?null:Bk(Xq(this.C+"-e-"+c,a),function(d){return d&&(d=JSON.parse(d))?d:Bk(this.ua(),this.Aa,this)},this)},this)};q.Ba=function(){if(!this.g)return this.w.Ba();var a=Uq(this.g,"readonly");return Wq(this,a)};function Wq(a,b){return Bk(new Sq([Vq(a.v,b),Vq(a.j,b)]),function(c){return c[1][1]-c[0][1]})}
function Vq(a,b){return Bk(Xq(a,b),function(c){c=parseInt(c,10);return 0>c||isNaN(c)?null:c})}function Xq(a,b){b=b.objectStore("Errors");var c=new vk;b.get(a).onsuccess=function(d){d.target.result?c.T(d.target.result.value):c.T(null)};return c}function Uq(a,b){var c=["Errors"];try{return a.transaction(c,b)}catch(d){throw b=jl(a.objectStoreNames),$c(d,{databaseName:a.name,databaseObjectStores:b,databaseVersion:a.version.toString(),transactionObjectStores:c.toString()});}}
q.F=function(){this.g&&(this.g.close(),this.g=null);Cq.prototype.F.call(this)};function Yq(){try{var a=t.localStorage;if(a&&(ac||bc)&&(a.setItem("test","test"),"test"==a.getItem("test")&&(a.removeItem("test"),null==a.getItem("test"))))return!0}catch(b){}return!1};function Zq(){I.call(this);this.g={}}r(Zq,I);Zq.prototype.ya=function(a,b,c){var d=this;if(Ga(a))c&&(a=w(a,c));else if(a&&"function"==typeof a.handleEvent)a=w(a.handleEvent,a);else throw Error("Invalid listener argument");var e=new $q;b=Sk(function(){var f=a,g=e.H();null!==g&&delete d.g[g];f()},b);this.g[b]=!0;return e.g=b};Zq.prototype.F=function(){for(var a in this.g){var b=Number(a);null!==b&&delete this.g[b];t.clearTimeout(b)}I.prototype.F.call(this)};function $q(){this.g=null}
$q.prototype.H=n("g");function ar(a,b,c){Cq.call(this,a,c);this.C=b;this.w=b+"-v";this.v=b+"-f";this.j=b+"-n";this.g=t.localStorage;Yq();a=br(this,this.w);if(!a||1>a)this.g.setItem(this.w,"1"),this.g.setItem(this.v,"1"),this.g.setItem(this.j,"1");this.B();this.R=new Zq;J(this,this.R);this.R.ya(this.$b,3E4,this)}r(ar,Cq);q=ar.prototype;q.Xa=function(a){var b=br(this,this.j);if(!b||1!=br(this,this.w))return Jk();try{this.g.setItem(this.j,String(b+1)),this.g.setItem(this.C+"-e-"+b,(new mk).S(a))}catch(c){}return Jk()};
q.ua=function(){var a=br(this,this.v);if(!a||1!=br(this,this.w))return Jk();this.g.removeItem(this.C+"-e-"+a);a++;this.g.setItem(this.v,String(a));return Bk(this.Ba(),function(b){0==b&&(this.g.setItem(this.v,"1"),this.g.setItem(this.j,"1"))},this)};q.Aa=function(){var a=br(this,this.v);return a&&1==br(this,this.w)?Bk(this.Ba(),function(b){if(1>b)return null;try{var c=this.g.getItem(this.C+"-e-"+a);if(c){var d=JSON.parse(c);if(d)return d}}catch(e){}return Bk(this.ua(),this.Aa,this)},this):Jk(null)};
q.Ba=function(){return Jk(br(this,this.j)-br(this,this.v))};function br(a,b){return(a=a.g.getItem(b))?cr(a):null}function cr(a){a=parseInt(a,10);return 0>a||isNaN(a)?null:a}q.$b=function(){if(br(this,this.j)&&1==br(this,this.w))for(var a=this.C+"-e-",b=0,c=this.g.length;b<c;++b){var d=this.g.key(b);if(d&&wb(d,a)){var e=cr(d.substring(a.length)),f=br(this,this.j);f&&e&&e>=f&&this.g.removeItem(d)}}};q.F=function(){Cq.prototype.F.call(this)};function dr(){}dr.prototype.create=function(a,b){return Yq()?new ar(new Ip,"docsOfflineIframeApi",b):null};function er(){}er.prototype.create=function(a,b){var c=(new dr).create(a,b)||new Fq(new Ip,b);return ac&&(t.indexedDB||t.webkitIndexedDB)?new Tq(a,"docsOfflineIframeApi",c,new Ip,void 0,b):c};function fr(){return"user_"+T(R(),"docs-offline-lsuid")};function gr(){return ac&&0<=yb(54)&&!!t.BroadcastChannel};function hr(){I.call(this);this.g=new Hd(this);J(this,this.g)}r(hr,I);
function Sd(a){var b=[],c;if(gr())var d=c=new BroadcastChannel("DocsEventBus");else if(t.SharedWorker){var e=new SharedWorker(en("/eventbusworker.js",!0));d||(d=e.port);b.push(e.port)}else throw Error("Event bus is not supported via BroadcastChannel or SharedWorker.");var f=new MessageChannel;vc(a,function(){f.port1.close();b.forEach(function(g){g.close()});c&&c.close()});Jd(a.g,f.port1,"message",function(g){var h=g.oa.data;b.forEach(function(k){k.postMessage(h)});if(c)switch(g=new Mc(h),g.getType()){case 1:c.postMessage(h);
break;case 0:break;default:throw Error("Could not handle event bus message type "+g.getType());}});Jd(a.g,d,"message",function(g){f.port1.postMessage(g.oa.data)});f.port1.start();b.forEach(function(g){g.start()});return f.port2};function ir(a){D(this,a,0,-1,null)}y(ir,C);function jr(a){D(this,a,0,-1,null)}y(jr,C);function kr(){this.g=new ir;S(R(),"docs-offline-iunos")?F(this.g,3,2):F(this.g,3,1)};function lr(a){if(!a)return"";a=a.split("#")[0].split("?")[0];a=a.toLowerCase();0==a.indexOf("//")&&(a=window.location.protocol+a);/^[\w\-]*:\/\//.test(a)||(a=window.location.href);var b=a.substring(a.indexOf("://")+3),c=b.indexOf("/");-1!=c&&(b=b.substring(0,c));a=a.substring(0,a.indexOf("://"));if("http"!==a&&"https"!==a&&"chrome-extension"!==a&&"file"!==a&&"android-app"!==a&&"chrome-search"!==a&&"app"!==a)throw Error("Invalid URI scheme in origin: "+a);c="";var d=b.indexOf(":");if(-1!=d){var e=
b.substring(d+1);b=b.substring(0,d);if("http"===a&&"80"!==e||"https"===a&&"443"!==e)c=":"+e}return a+"://"+b+c};function mr(){function a(){e[0]=1732584193;e[1]=4023233417;e[2]=2562383102;e[3]=271733878;e[4]=3285377520;p=l=0}function b(u){for(var z=g,v=0;64>v;v+=4)z[v/4]=u[v]<<24|u[v+1]<<16|u[v+2]<<8|u[v+3];for(v=16;80>v;v++)u=z[v-3]^z[v-8]^z[v-14]^z[v-16],z[v]=(u<<1|u>>>31)&4294967295;u=e[0];var K=e[1],N=e[2],Qa=e[3],Nb=e[4];for(v=0;80>v;v++){if(40>v)if(20>v){var Ta=Qa^K&(N^Qa);var rc=1518500249}else Ta=K^N^Qa,rc=1859775393;else 60>v?(Ta=K&N|Qa&(K|N),rc=2400959708):(Ta=K^N^Qa,rc=3395469782);Ta=((u<<5|u>>>27)&
4294967295)+Ta+Nb+rc+z[v]&4294967295;Nb=Qa;Qa=N;N=(K<<30|K>>>2)&4294967295;K=u;u=Ta}e[0]=e[0]+u&4294967295;e[1]=e[1]+K&4294967295;e[2]=e[2]+N&4294967295;e[3]=e[3]+Qa&4294967295;e[4]=e[4]+Nb&4294967295}function c(u,z){if("string"===typeof u){u=unescape(encodeURIComponent(u));for(var v=[],K=0,N=u.length;K<N;++K)v.push(u.charCodeAt(K));u=v}z||(z=u.length);v=0;if(0==l)for(;v+64<z;)b(u.slice(v,v+64)),v+=64,p+=64;for(;v<z;)if(f[l++]=u[v++],p++,64==l)for(l=0,b(f);v+64<z;)b(u.slice(v,v+64)),v+=64,p+=64}function d(){var u=
[],z=8*p;56>l?c(h,56-l):c(h,64-(l-56));for(var v=63;56<=v;v--)f[v]=z&255,z>>>=8;b(f);for(v=z=0;5>v;v++)for(var K=24;0<=K;K-=8)u[z++]=e[v]>>K&255;return u}for(var e=[],f=[],g=[],h=[128],k=1;64>k;++k)h[k]=0;var l,p;a();return{reset:a,update:c,digest:d,bc:function(){for(var u=d(),z="",v=0;v<u.length;v++)z+="0123456789ABCDEF".charAt(Math.floor(u[v]/16))+"0123456789ABCDEF".charAt(u[v]%16);return z}}};function nr(a,b,c){var d=[],e=[];if(1==(Ea(c)?2:1))return e=[b,a],Ua(d,function(h){e.push(h)}),or(e.join(" "));var f=[],g=[];Ua(c,function(h){g.push(h.key);f.push(h.value)});c=Math.floor((new Date).getTime()/1E3);e=0==f.length?[c,b,a]:[f.join(":"),c,b,a];Ua(d,function(h){e.push(h)});a=or(e.join(" "));a=[c,a];0==g.length||a.push(g.join(""));return a.join("_")}function or(a){var b=mr();b.update(a);return b.bc().toLowerCase()};function pr(a){var b=lr(String(t.location.href)),c;(c=t.__SAPISID||t.__APISID||t.__OVERRIDE_SID)?c=!0:(c=new ln(document),c=c.get("SAPISID")||c.get("APISID")||c.get("__Secure-3PAPISID")||c.get("SID"),c=!!c);if(c&&(c=(b=0==b.indexOf("https:")||0==b.indexOf("chrome-extension:"))?t.__SAPISID:t.__APISID,c||(c=new ln(document),c=c.get(b?"SAPISID":"APISID")||c.get("__Secure-3PAPISID")),c)){b=b?"SAPISIDHASH":"APISIDHASH";var d=String(t.location.href);return d&&c&&b?[b,nr(lr(d),c,a||null)].join(" "):null}return null}
;function xr(a){D(this,a,0,-1,null)}y(xr,C);function yr(a){D(this,a,0,-1,null)}y(yr,C);function zr(a){D(this,a,0,-1,null)}y(zr,C);function Ar(a){D(this,a,0,-1,null)}y(Ar,C);function Br(a){D(this,a,0,-1,null)}y(Br,C);function Cr(a){D(this,a,0,-1,null)}y(Cr,C);function Dr(a){D(this,a,0,-1,null)}y(Dr,C);function Er(a){D(this,a,0,-1,null)}y(Er,C);function Fr(a){D(this,a,0,-1,null)}y(Fr,C);function Gr(a){D(this,a,0,-1,null)}y(Gr,C);function Hr(a){D(this,a,0,-1,null)}y(Hr,C);function Ir(a){D(this,a,0,-1,Jr)}y(Ir,C);var Jr=[1];function Kr(a){this.j=this.g=this.o=a}Kr.prototype.reset=function(){this.j=this.g=this.o};function Lr(a,b,c){Mp(a.url,function(d){d=d.target;if(Up(d)){try{var e=d.M?d.M.responseText:""}catch(f){e=""}b(e)}else c(d.va())},a.Tc,a.body,a.Sc,a.Wc,a.withCredentials)};function Mr(a){D(this,a,0,-1,null)}y(Mr,C);function Nr(a){D(this,a,0,-1,null)}y(Nr,C);function Or(a){D(this,a,0,30,Pr)}y(Or,C);var Pr=[3,20,27];function Qr(a,b){return F(a,8,b)};function Rr(a){D(this,a,0,17,Sr)}y(Rr,C);var Sr=[3,5];function Tr(a,b){return mc(a,3,b)}function Ur(a,b){return F(a,14,b)};function Vr(a){D(this,a,0,6,Wr)}y(Vr,C);var Wr=[5];function Xr(a){D(this,a,0,-1,null)}y(Xr,C);var Yr=new ec(175237375,{ed:0},Xr,function(a,b){var c={od:kc(b,1,-1)};a&&(c.ma=b);return c});function Zr(a,b,c,d,e,f,g,h,k,l,p){Od.call(this);this.Pa=a;this.Na=b||Ca;this.C=new Rr;this.Qa=d;this.W=p;this.j=[];this.V="";this.ab=Na(Ae,0,1);this.G=e||null;this.N=c||null;this.I=g||!1;this.K=k||null;this.ca=this.O=-1;this.Ra=!h;this.J=0;this.$a=1;this.Oa=f||!1;a=new Nr;a=F(a,1,1);f||(f=new Mr,b=document.documentElement.getAttribute("lang"),f=F(f,5,b),H(a,11,f));H(this.C,1,a);F(this.C,2,this.Pa);this.v=new Kr(1E4);this.g=new Rk(this.v.g);J(this,this.g);wd(this.g,"tick",db($r(this,l)),!1,this);
this.B=new Rk(6E5);J(this,this.B);wd(this.B,"tick",db($r(this,l)),!1,this);this.I||this.B.start();this.Oa||(wd(window,"beforeunload",this.w,!1,this),wd(window,"unload",this.w,!1,this),wd(document,"pagehide",this.w,!1,this))}y(Zr,Od);function $r(a,b){return b?function(){b().then(a.flush.bind(a))}:a.flush}Zr.prototype.F=function(){this.w();Zr.ha.F.call(this)};
Zr.prototype.log=function(a){a=tc(a);var b=this.$a++;F(a,21,b);for(E(a,1)||F(a,1,x().toString());1E3<=this.j.length;)this.j.shift(),++this.J;this.j.push(a);Pd(this,new as(a));this.I||this.g.ta||this.g.start()};
Zr.prototype.flush=function(a,b){if(0==this.j.length)a&&a();else{var c=x();if(this.ca>c&&this.O<c)b&&b("throttled");else{var d=Ur(Tr(F(tc(this.C),4,x().toString()),this.j),this.J);c={};var e=this.Na();e&&(c.Authorization=e);this.G||(this.G=.01>this.ab()?"https://www.google.com/log?format=json&hasfast=true":"https://play.google.com/log?format=json&hasfast=true");var f=this.G;this.N&&(c["X-Goog-AuthUser"]=this.N,f=lm(f,"authuser",this.N));this.K&&(c["X-Goog-PageId"]=this.K,f=lm(f,"pageId",this.K));
if(e&&this.V==e)b&&b("stale-auth-token");else{this.j=[];this.g.ta&&this.g.stop();this.J=0;var g=d.S();c={url:f,body:g,Xc:1,Sc:c,Tc:"POST",withCredentials:this.Ra,Wc:0};f=w(function(h){this.v.reset();this.g.setInterval(this.v.g);if(h){try{var k=JSON.parse(h.replace(")]}'\n",""));var l=new Vr(k)}catch(p){}l&&(h=kc(l,1,"-1"),h=Number(h),0<h&&(this.O=x(),this.ca=this.O+h),l=l.w(Yr))&&(l=kc(l,1,-1),-1!=l&&(this.v=new Kr(1>l?1:l),this.g.setInterval(this.v.g)))}a&&a()},this);g=w(function(h){var k=lc(d,Or,
3),l=this.v;l.j=Math.min(3E5,2*l.j);l.g=Math.min(3E5,l.j+Math.round(.2*(Math.random()-.5)*l.j));this.g.setInterval(this.v.g);401==h&&e&&(this.V=e);if(500<=h&&600>h||401==h||0==h)this.j=k.concat(this.j),this.I||this.g.ta||this.g.start();b&&b("net-send-failed",h)},this);this.W?this.W.g(c,f,g):this.Qa(c,f,g)}}}};Zr.prototype.w=function(){this.flush()};function as(){this.type="event-logged"}y(as,yc);function bs(a){this.g=a}function cs(a,b){b=Qr(new Or,b.S());a.g.log(b);return new L(function(c,d){a.g.flush(c,d)})};function ds(){var a=R(),b=S(a,"docs-offline-ecpl")?"https://jmt17.google.com/log":void 0,c=!(Ha(t)&&t.window==t)||!t.document||!t.document.documentElement,d=T(a,"docs-offline-ue");if(S(a,"docs-eea"))return new Zr(306,function(){return d?pr([{key:"e",value:d}]):null},null,Lr,b,c,!0);a=T(a,"gaia_session_id");return new Zr(306,pr,a||null,Lr,b,c,!0)};function es(){}es.prototype.H=aa("offline_infra_invariants");function fs(a){this.j=a}fs.prototype.g=function(a){E(a,15);H(a,15,this.j.g)};var gs=new es;function hs(a,b){this.j=a;this.g=b}var is=null;function js(a,b){I.call(this);this.o=a;this.j="number"===typeof b?b:null;a=R();var c=a.get("ilcm");if(null==c)a=null;else{b=c.je;if(!is){var d=R(),e=d.get("ilcm");null!=e&&(is=S(d,"icso")?Vn():e.si)}c=c.ei;a.get("buildLabel");a=new hs(b,c)}this.w=a?a.j:0;this.v=a?a.g:[];this.g=null}r(js,I);
js.prototype.get=function(){if(this.g)return this.g;var a=new yr;a=F(a,1,"en");a=F(a,2,Bb);"number"===typeof this.j&&F(a,11,this.j);var b=R();var c=new xr;c=F(c,2,this.o);b=S(b,"icso");b=F(c,1,b);H(a,5,b);F(a,9,this.w);b=new Wl;b=F(b,1,this.v||[]);H(a,10,b);return this.g=a};function ks(a){this.g=a}ks.prototype.j=function(a){a=Qr(new Or,a.S());this.g.log(a);this.g.w()};function ls(a,b){this.o=a;this.g=b}ls.prototype.j=function(a){return mf(cs(this.o,a),function(){var b=lc(a,Dr,1);b=la(b);for(var c=b.next();!c.done;c=b.next()){c=c.value;if(null==E(c,5)){var d=new Yl;H(c,5,d)}if(null==E(G(c,Yl,5),34)){d=G(c,Yl,5);var e=new Tl;H(d,34,e)}F(G(G(c,Yl,5),Tl,34),26,!0)}return ms(this,a)},this)};function ms(a,b){return new L(function(c,d){a.g.g(b,c,d)})};function ns(){}ns.prototype.g=function(a,b){b()};function os(a){this.j=a}os.prototype.g=function(a,b,c){a=new $i(null,"offline",x(),a.ia(),!0);this.j.write([a],b,c)};function ps(a){this.j=a}ps.prototype.g=function(a,b,c){gp(this.j).then(function(d){d?(new os(d.g)).g(a,b,c):b()})};function qs(){this.g=[]}qs.prototype.add=function(a){this.g.push(a)};qs.prototype.P=function(){return this.g.length};function rs(a){this.g=a}rs.prototype.H=n("g");function ss(){this.j=this.g=null}function ts(a){var b=G(a.g,Yl,5);null==b&&(b=new Yl,H(a.g,5,b));return b}function us(a){E(a.g,10);null!=E(a.g,6)||E(a.g,10);2==E(G(a.g,Ar,8),3)&&null!=E(a.g,13)&&E(G(G(a.g,Ar,8),Cr,2),2);var b=G(a.g,Yl,5);null!=b&&(b=tc(b),H(a.g,5,b));return a.g};function vs(){ss.call(this)}y(vs,ss);var ws=new rs("high_frequency_builder");function xs(a,b,c){a=new Rk(a);J(c,a);var d=new Hd(c);J(c,d);Jd(d,a,"tick",b);a.start()};function ys(){ss.call(this)}y(ys,ss);var zs=new rs("system_builder");function As(a,b){var c=1E3*x(),d=new Ar;var e=new Br;e=F(e,1,c);H(d,1,e);F(d,3,1);H(a.g,8,d);F(a.g,12,b);F(a.g,13,b);F(a.g,4,c);F(a.g,3,b);return a};function Bs(a,b){this.j=a;this.g=b}Bs.prototype.v=function(a){var b=this.j;F(a.g,6,b.o);a=us(a);b.g.add(a);b.v=!0;b=this.g;3<=b.g.g.P()&&b.j.Va()};Bs.prototype.o=function(a){return As(Cs(this.j,a),this.j.w++)};Bs.prototype.B=function(){var a=this.j,b=Ds(a,716);Es(a,b);b=us(b);a.g.add(b);a.C=!0;a.L=!0;a=this.g;xs(a.C,a.j.Va,a.j);xs(36E5,a.w,a);this.g.j.Va()};Bs.prototype.w=function(){this.g.v();return ff(Cm(this.g.o)).then()};function Fs(){}Fs.prototype.Db=function(){return new vs};function Gs(a,b,c){I.call(this);this.v=null!=c?w(a,c):a;this.o=b;this.j=w(this.Qc,this);this.g=[]}y(Gs,I);q=Gs.prototype;q.Za=!1;q.Ca=null;q.Va=function(a){this.g=arguments;this.Ca?this.Za=!0:Hs(this)};q.stop=function(){this.Ca&&(t.clearTimeout(this.Ca),this.Ca=null,this.Za=!1,this.g=[])};q.F=function(){Gs.ha.F.call(this);this.stop()};q.Qc=function(){this.Ca=null;this.Za&&(this.Za=!1,Hs(this))};function Hs(a){a.Ca=Sk(a.j,a.o);a.v.apply(null,a.g)};function Is(a){this.g=new vm;if(a){a=Cm(a);for(var b=a.length,c=0;c<b;c++)this.add(a[c])}}function Js(a){var b=typeof a;return"object"==b&&a||"function"==b?"o"+Ia(a):b.charAt(0)+a}q=Is.prototype;q.P=function(){return this.g.P()};q.add=function(a){this.g.set(Js(a),a)};q.contains=function(a){a=Js(a);return xm(this.g.j,a)};q.fa=function(){return this.g.fa()};q.ga=function(a){return this.P()==Bm(a)&&Ks(this,a)};
function Ks(a,b){var c=Bm(b);if(a.P()>c)return!1;!(b instanceof Is)&&5<c&&(b=new Is(b));return Fm(a,function(d){var e=b;if(e.contains&&"function"==typeof e.contains)d=e.contains(d);else if(e.za&&"function"==typeof e.za)d=e.za(d);else if(Fa(e)||"string"===typeof e)d=0<=Sa(e,d);else a:{for(var f in e)if(e[f]==d){d=!0;break a}d=!1}return d})}q.Ea=function(){return this.g.Ea(!1)};function Ls(a,b,c,d,e){this.g=a;this.G=b;this.j=new Gs(this.v,3E3,this);this.o=new Is;this.B=d;this.C=e||6E4}y(Ls,I);Ls.prototype.v=function(){if(0!=this.g.g.P()&&(!this.B||this.g.v)){var a=Ms(this.g),b=this.G.j(a);b&&(kf(b,w(function(){Am(this.o.g,Js(b))},this)),this.o.add(b))}};Ls.prototype.w=function(){var a=this.g,b=Ds(a,1153);b=us(b);a.g.add(b);this.j.Va()};function Ns(){this.g={}}Ns.prototype.add=function(a){E(G(a.g,Ar,8),3);var b=E(a.g,12);this.g[b]=a};function Os(){this.j={};this.o={};this.g=null};function Ps(a,b){this.j=a;this.B=b;this.w=1;this.A=this.o=null;this.D=new Ns;this.g=new qs;this.L=this.C=this.v=!1}function Cs(a,b){var c=new ss,d=new Dr;a=a.B;c.g=d;c.j=a;d=c.j.j[zs.H()];zs.H();d=d.Db();a=c.j;d.g=c.g;d.j=a;F(d.g,10,b);return d}
function Ms(a){var b=a.g,c=b.g;b.g=[];b=new Ir;var d=tc(a.j.g);b=H(b,2,d);d=a.j;Qs(d);(d=d.j?tc(d.j):null)&&H(b,5,d);var e;d=a.j;for(var f,g=c.length-1;0<=g;g--){var h=G(c[g],Yl,5);if(h&&G(h,Nl,1)){h=G(h,Nl,1);null!=E(h,12)&&void 0===e&&(e=jc(h,12));h=G(h,Pl,20);if(void 0!==h&&void 0===f){f=new zr;var k=jc(h,2);void 0!==k&&F(f,2,k);h=jc(h,1);void 0!==h&&F(f,1,h)}if(void 0!==e&&void 0!==f)break}}d=d.o?tc(d.o):null;if(void 0!==e||void 0!==f)d||(d=new yr),void 0!==e&&F(d,6,e),void 0!==f&&H(d,13,f);(e=
d)&&H(b,3,e);a=tc(a.j.v);H(b,4,a);mc(b,1,c);return b}function Ds(a,b){var c=As(Cs(a,b),a.w++);var d=a.D;var e=Object.keys(d.g);if(0==e.length)d=null;else{for(var f=[],g=0;g<e.length;g++){var h=Number(e[g]),k=d.g[h],l=new Sl;h=F(l,1,h);k=E(k.g,10);k=F(h,2,k);f.push(k)}d=f}716!=b&&(b=a.A,F(c.g,6,a.o),e=new Ql,b=F(e,1,b),d&&mc(b,2,d),d=ts(c),H(d,3,b));Es(a,c);return c}function Es(a,b){a.o=E(b.g,12);a.A=E(G(G(b.g,Ar,8),Br,1),1)};function Rs(){}Rs.prototype.Db=function(){return new ys};function Ss(){this.g=this.j=null};function Ts(){this.g=new Fr;this.j=null;this.v=new Er;F(this.v,1,6);this.o=null}function Us(a){null==a.j&&(a.j=new Hr);return a.j}function Qs(a){null!=E(a.g,1)&&null!=E(a.g,6)&&E(a.g,6)};function Vs(){this.v=this.A=null;this.g=new Ts;this.j=null;this.o=!1};function Ws(){this.j=this.g=null}function Xs(a){switch(a){case "scary":return 3;case "canary":return 2;case "prod":return 1;default:return 0}};function Ys(){var a=Zs();if(!a)throw Error("Missing user info for enabling offline in flags.");return a}function Zs(){var a=T(R(),"docs-offline-uifeo");return a?pc(ve,a):null};function $s(a){this.g=a}function at(a,b,c){if(bt())b(!0);else{var d=Zs();(d=d&&E(d,7))?$k(a.g,d).then(b,c):b(!1)}}function bt(){var a=Zs();return a?!!jc(a,5):!1};function ct(a){D(this,a,0,-1,null)}y(ct,C);function et(){A.apply(this,arguments)}r(et,A);function ft(a){D(this,a,0,-1,null)}y(ft,C);function gt(a){D(this,a,0,-1,ht)}y(gt,C);var ht=[1];function it(a){D(this,a,0,-1,null)}y(it,C);it.prototype.getEmail=function(){return E(this,1)};function jt(a,b){return F(a,1,b)}function kt(a,b){return F(a,2,b)};function lt(a){D(this,a,0,-1,null)}y(lt,C);lt.prototype.getType=function(){return kc(this,1,"applications_for_file")};lt.prototype.getData=function(){return G(this,gt,3)};lt.prototype.Ib=function(){return null!=E(this,3)};function mt(a){for(var b in a.g)$a(a.g[b]).sort(nt)}function ot(a){this.g=a}function nt(a,b){return a.g-b.g}function pt(){this.g={}};function qt(a){rt(a.mimeTypeScores||[]);rt(a.fileExtensionScores||[])}function rt(a){Ua(a,m())};function st(a){this.j=a.id;this.o=a.type||"WEB_ONLY";this.g=a.installed||!1;tt(a.icons);new qt(a.rankingInfo||{})}function tt(a){var b=new pt;null!=a&&Ua(a,function(c){var d=c.iconUrl;if(null!=d&&0<d.length){d=c.category;c=c.size;var e=b.g[d];e||(e=[],b.g[d]=e);e.push(new ot(c))}});new mt(b)}st.prototype.H=n("j");st.prototype.getType=n("o");st.prototype.isInstalled=n("g");function ut(a,b){var c={};c.id=a;c.name=b;st.call(this,c)}r(ut,st);function vt(){A.apply(this,arguments)}r(vt,A);function wt(){A.apply(this,arguments)}r(wt,A);function xt(){A.apply(this,arguments)}r(xt,A);function yt(a){this.g=a;a=this.g.o;this.v=kc(a,9,"")||"";this.o=kc(a,8,0)||0}yt.prototype.j=function(a){return zt(this.g,a+",applications_for_file","native_opener/list_apps/"+this.v+"/"+a,this.o).then(function(b){return At(b)})};
function At(a){if(!a)throw new et("No response from Sync Client");if(!a.success)throw Error("Response from Sync Client failed");var b=a.data;if(!b)throw Error("Invalid response from Sync Client: data field missing");if(0==a.reason_code)throw new wt("Sync Client not enabled");a=b.applications;if(!a||0==a.length)throw new et;var c=[],d=[];a.forEach(function(e){e["default"]?c.push(e):d.push(e)});a=Bt(c);return{j:Bt(d),g:0<a.length?a[0]:void 0}}
function Bt(a){var b=[];a.forEach(function(c){var d=c.application_id;if(d){var e=c.icon;b.push(new ut(d,c.name,/^[\s\xa0]*$/.test(null==e?"":String(e))?void 0:"data:image/png;base64,"+c.icon))}});return b};function Ct(a){this.g=a;a=this.g.o;this.v=kc(a,9,"");this.o=kc(a,8,0)||0}Ct.prototype.j=function(a){var b=kt(jt(new it,this.v),a);return Dt(this,"2/"+a,b,this.o).then(function(c){return Et(c)})};
function Dt(a,b,c,d){null!=E(c,1)&&c.getEmail()||Promise.reject(Error("Invalid request: missing required email field"));c="native_opener/v2/2/"+btoa(c.S());return zt(a.g,b,c,d).then(function(e){if(!e)throw new vt("No response from Sync Client fetch");e=new lt(e);if(!e)throw new vt("Unable to parse response from Sync Client fetch");if(!jc(e,2))throw new vt("Sync Client fetch was unsuccessful");if(e.Ib()&&0==E(e.getData(),3))throw new wt("Unspecified error: Sync Client not enabled");if(!e.Ib())throw new vt("Expected data field missing");
e=e.getData();if(!e)throw new vt("The data field was unexpectedly empty");return e})}function Et(a){a=lc(a,ft,1);if(!a||0==a.length)throw new et;var b=[],c=[];a.forEach(function(d){var e=E(d,1);e&&(e=new ut(e,E(d,2),E(d,3)?"data:image/png;base64,"+E(d,3):void 0),jc(d,4)?b.push(e):c.push(e))});return{j:c,g:0<b.length?b[0]:void 0}};function Ft(a){this.o=a;this.g=new Map;this.j=null}
function Gt(a){if(a.j)return Promise.resolve(a.j);var b=kc(a.o,8,0)||0;return zt(a,"version","native_opener/version",b).then(function(c){if(!c)throw new wt("Invalid response from Sync Client");var d=c.data;if(!d)throw Error("Invalid response from Sync Client");d=d.full;var e;(e=!d)||(d=String(d).toLowerCase(),e=0>("1.18">d?-1:"1.18"==d?0:1));if(e)throw Error("Upgrade Sync Client. Version must be at least: 1.18");c=c.protocol_versions;Array.isArray(c)&&0<c.length?a.j=new Ct(a):a.j=new yt(a);return a.j})}
function zt(a,b,c,d){if(a.g.get(b))return a.g.get(b);try{if(chrome&&chrome.runtime)var e=chrome.runtime.connect(kc(a.o,5,"lmjegmlicamnimmfhcmpkclmigmmcbeh"),{name:kc(a.o,4,"com.google.drive.nativeproxy")});else return Promise.reject(Error("Browser unable to access extensions"))}catch(g){return Promise.reject(new wt(g))}if(!e)return d=new wt("Unable to get Application Launcher for Drive (by Google) extension"),Promise.reject(d);var f=(new Promise(function(g,h){var k=e;k.onDisconnect.addListener(function(){h(new xt("Drive Client unexpectedly disappeared"))});
k.onMessage.addListener(function(l){g(l)});k.postMessage(c)})).finally(function(){var g=e;try{g.postMessage("quit"),g.disconnect()}catch(h){}a.g.get(b)&&a.g.delete(b)});a.g.set(b,f);return d?Promise.race([Tk(d,null),f]):f};function Ht(a){var b=void 0===b?null:b;this.v=ac&&0<=yb(35)&&(Vb||Wb)?Gt(new Ft(a)):Promise.reject(Error("App launching disallowed"));this.g=b;this.j=new vk;this.g&&(this.o(),this.g.g(w(this.o,this),this))}Ht.prototype.o=function(){if(this.g)if(this.g.get())this.j=new vk;else{var a=It(this),b=this.j;Ck(a,b.T,b.ba,b)}};function It(a){return Dk(Jt(a),function(b){return b instanceof et?Jk():Lk(b)})}
function Jt(a){return ac&&0<=yb(35)&&(Vb||Wb)?Kk(a.v.then(function(b){return b.j("undefined")})):Lk(Error("App Launching not allowed."))};function Kt(){var a=R();var b=new ct;b=F(b,8,5E3);a=T(a,"docs-offline-sceid");a=F(b,5,a);b=E(Ys(),2);a=F(a,9,b);this.g=new Ht(a)}function Lt(){var a=new Kt;return new L(function(b){Dk(Jt(this.g),function(c){b(c instanceof et)},this)},a)};function Mt(a){this.g=a}Mt.prototype.get=function(){var a=this,b=Ys(),c=E(b,7),d=R();return M().then(function(){return c?bl(a.g,c):!1}).then(function(e){return e?9:bt()?S(d,"docs-offline-eoaoico")?M(5):!c&&S(d,"docs-offline-eoaoipu")?M(3):Nt(b):null})};function Nt(a){return E(a,7)||!S(R(),"docs-offline-eoaoisc")?M(null):mf(Lt().then(function(b){return b?4:null}),aa(null))};function Ot(a){this.g=a||Ra||(Ra=new Fe)}function Pt(a){var b=[Qt(a),Rt(a,String(Km(new Gm,"/document/offline/optout")))];return ff(b).then(function(){return ef(b)}).then(m())}function Qt(a){var b=gn("/drive/offline/optout");return Rt(a,b)}
function Rt(a,b){var c=[];return kf(new L(function(d){var e=De(a.g.g,"IFRAME");e.addEventListener("load",function(){return c.push(setTimeout(function(){return d()},1E3))});e.style.display="none";e.src=b;a.g.g.body.appendChild(e);c.push(setTimeout(function(){return d()},22E3))}),function(){c.map(function(d){return clearTimeout(d)})})};function St(a,b,c,d){this.Bb=a;this.j=b||null;this.g=c||null;this.Nc=!!d}St.prototype.Eb=n("j");St.prototype.Ua=n("g");function Tt(){};function Ut(a,b,c){this.g=a;this.j=c}Ut.prototype.H=n("g");function Vt(a){D(this,a,0,-1,null)}y(Vt,C);Vt.prototype.H=function(){return E(this,1)};function Wt(a){this.j=a;a=t.localStorage.getItem("docs-tasksStats_default")||"[]";try{var b=JSON.parse(a)}catch(e){b=[],t.localStorage.removeItem("docs-tasksStats_default"),Pq(this.j,Yc(e,"Detected task stats corruption, resetting"))}a={};for(var c=0;c<b.length;c++){var d=new Vt(b[c]);a[d.H()]=d}this.g=a}function Xt(a){t.localStorage.removeItem("docs-tasksStats_default");a=a.g;for(var b in a)delete a[b]};function Yt(a,b){this.g=a;this.j=b}Yt.prototype.get=function(){var a=this;return gp(this.g).then(function(b){return b?new St(1,b.j.H(),pi(b.j,"emailAddress"),Zt(a)):ep(a.g).then(function(c){return(new L(function(d,e){Tj(c.j.w,d,e)})).then(function(d){if(d.length)if(1==d.length)d=d[0],d=new St(4,d.H(),pi(d,"emailAddress"));else throw Error("More than one user in store: "+d.length);else{try{var e=!!t.localStorage.getItem("docs-uoo")}catch(f){e=!0}d=e?new St(2):sn()?new St(5):new St(3)}return d})})})};
function Zt(a){a=new Wt(a.j);var b=R(),c=[];S(b,"docs-offline-esmst")&&c.push(new Ut("metadata-sync",0,!0,new Tt(dn())));S(b,"docs-offline-esbst")&&c.push(new Ut("service-worker-update",0,!0,new Tt(fn())),new Ut("binary-sync",0,!0,new Tt(fn())));S(b,"docs-offline-edswut")&&c.push(new Ut("drive-service-worker",0,!0,new Tt(gn("/drive/serviceworker/update"))));S(b,"docs-offline-eshcst")&&c.push(new Ut("homescreen-cello-sync",oh(R(),"docs-offline-scstpim"),!0,new Tt(hn(jn(),"/document/backgroundsync"))));
S(b,"docs-offline-esdcst")&&c.push(new Ut("drive-cello-sync",oh(R(),"docs-offline-scstpim"),!0,new Tt(gn("/drive/_/dataservice/backgroundsync"))));S(b,"docs-offline-eslcst")&&c.push(new Ut("local-changes-sync",0,!1,new Tt(dn())));S(b,"docs-offline-esast")&&0<oh(b,"docs-offline-sastpim")&&c.push(new Ut("auto-sync",oh(R(),"docs-offline-sastpim"),!1,new Tt(dn())));S(b,"docs-offline-eswst")&&c.push(new Ut("webfonts-sync",0,!0,new Tt(dn())));S(b,"docs-offline-esist")&&c.push(new Ut("impression-sync",0,
!1,new Tt(dn())));S(b,"docs-offline-esddt")&&c.push(new Ut("document-deletion",0,!1,new Tt(dn())));S(b,"docs-offline-esuuct")&&c.push(new Ut("update-unsaved-changes",0,!1,new Tt(fn())));S(b,"docs-offline-esct")&&c.push(new Ut("cleanup-task",0,!1,new Tt(fn())));S(b,"docs-offline-esrt")&&c.push(new Ut("report-task",0,!1,new Tt(fn())));if(S(b,"docs-offline-eskst")){var d=b.get("docs-offline-rte");if(nh(b,"docs-offline-rte")&&null!=d){if(!(d instanceof Array))throw jg("Invalid key for array: docs-offline-rte").g;
for(var e=[],f=0;f<d.length;f++){var g=d[f];g="object"===ah(g)?"[object Object]":P(g);e.push(g)}eh(b.g.get(),"docs-offline-rte",e);d=e}else d=[];0<=Sa(d,"kix")&&c.push(new Ut("kix-snapshot",0,!1,new Tt(hn(jn(),"/document/snapshot.js"))))}S(b,"docs-offline-esost")&&c.push(new Ut("sync-objects-sync",0,!0,new Tt(dn())));b=[];for(d=0;d<c.length;d++)e=c[d],e.j&&b.push(e);for(c=0;c<b.length;c++)if(d=b[c].H(),d=(d=a.g[d])?tc(d):null,(e=!d)||(d=jc(d,5),e=!(null==d?0:d)),e)return!1;return!0};function $t(a){this.g=a};function au(){return bu()&&S(R(),"docs-offline-usea")?cu():new L(function(a,b){du(function(c,d){a(new $t(d))},b)})}function bu(){return!!Ba("navigator.storage.estimate")}function cu(){return bu()?M(t.navigator.storage.estimate().then(function(a){return new $t(a.quota)})):af(Error("navigator.storage.estimate is undefined"))}
function eu(a,b,c){var d="persistent"==a?t.navigator?t.navigator.webkitPersistentStorage||null:null:t.navigator?t.navigator.webkitTemporaryStorage||null:null;d?d.queryUsageAndQuota(b,function(e){c("queryUsageAndQuota failed: "+e.code)}):t.webkitStorageInfo?(d=t.webkitStorageInfo,d.queryUsageAndQuota("persistent"==a?d.PERSISTENT:d.TEMPORARY,b,function(e){c("queryUsageAndQuota failed: "+e.code)})):c("webkitStorageInfo not available in this browser.")}
function du(a,b){eu("temporary",function(c,d){eu("persistent",function(e,f){e=c+e;a(e,Math.max(d,f)-e)},b)},b)};function fu(a,b){this.w=a;this.A=b}function gu(a){return hu(a).then(a.g.bind(a)).then(a.j.bind(a)).then(a.o.bind(a)).then(function(){return be(new ae,1)},a.v.bind(a))}fu.prototype.v=function(a){if(a instanceof ae)return a;if(a instanceof Error)throw a;throw Error(a);};
function hu(a){var b=new ae;return a.w.get().then(function(c){var d=c.Bb;switch(d){case 3:case 2:return M();case 4:return be(b,3),c=c.Ua(),F(b,2,c),af(b);case 1:return be(b,2),af(b);case 5:return be(b,4),af(b);default:throw Error("Unexpected enabled state: "+d);}})}fu.prototype.j=function(){var a=this;return(new L(function(b,c){at(a.A,b,c)})).then(function(b){if(b)return M();b=be(new ae,5);return af(b)})};fu.prototype.g=function(){if(tk())return M();var a=be(new ae,6);return af(a)};
fu.prototype.o=function(){var a=oh(R(),"docs-offline-mrs");if(!a)throw Error("missing minRequiredSpace information");return new L(function(b,c){au().then(function(d){d=d.g;if(d>a)b();else{var e=be(new ae,7);e=F(e,3,a);d=F(e,4,d);c(d)}},c)})};function iu(a,b){void 0!==a.name?(this.name=a.name,this.code=jb[a.name]):(this.code=a=a.code,this.name=ju(a));A.call(this,Mb("%s %s",this.name,b))}y(iu,A);function ju(a){var b=ib(function(c){return a==c});if(void 0===b)throw Error("Invalid code: "+a);return b}var jb={AbortError:3,EncodingError:5,InvalidModificationError:9,InvalidStateError:7,NotFoundError:1,NotReadableError:4,NoModificationAllowedError:6,PathExistsError:12,QuotaExceededError:10,SecurityError:2,SyntaxError:8,TypeMismatchError:11};function ku(a,b){this.o=a;this.g=b}function lu(a,b){ku.call(this,a,b);this.j=b}y(lu,ku);function mu(a){var b=new vk;a.j.getFile("__initcheck",{create:!0},w(function(c){b.T(new nu(this.o,c))},a),w(function(c){b.ba(new iu(c,"loading file __initcheck from "+this.g.fullPath))},a));return b}function ou(a,b){var c=new vk;a.j.getDirectory(b,{create:!0},w(function(d){c.T(new lu(this.o,d))},a),w(function(d){c.ba(new iu(d,"loading directory "+b+" from "+this.g.fullPath))},a));return c}
function pu(a){var b=new vk;a.j.removeRecursively(w(b.T,b,!0),w(function(c){b.ba(new iu(c,"removing "+this.g.fullPath+" recursively"))},a));return b}function nu(a,b){ku.call(this,a,b)}y(nu,ku);function qu(a){this.g=a};function ru(a){var b=t.requestFileSystem||t.webkitRequestFileSystem;if(!Ga(b))return Lk(Error("File API unsupported"));var c=new vk;b(a,10485760,function(d){c.T(new qu(d))},function(d){c.ba(new iu(d,"requesting filesystem"))});return c};function su(a,b,c,d){d=void 0===d?t.PERSISTENT:d;this.g=!1;this.v=void 0===b?null:b;this.w=void 0===c?"docs":c;this.A=d;this.o=a;this.j=null}r(su,Xj);function tu(a,b,c){var d=new ll(w(a.Ec,a,"initialize"),3E4,document);d.start();Ck(Ek(uu(a),function(){d.dispose()}),w(a.qc,a,b,c),w(a.lb,a,c,"initialize"))}function uu(a){switch(a.A){case t.PERSISTENT:return ru(1);case t.TEMPORARY:return ru(0);default:throw Error("Cannot handle Filesystem type: "+a.A);}}q=su.prototype;
q.lb=function(a,b,c){b=vu(b,c);X(this.o,b);a(b)};q.Kc=function(a,b,c,d){a=vu(a,d);c&&0<=Sa(c,d.name)||X(this.o,a);this.v&&this.v(a);b(a)};q.Ec=function(a,b){var c={requestTimeout:3E4};c.timeoutDelays=b.g.concat().toString();X(this.o,Error("Filesystem slowness, took 30000ms during "+a),c)};function vu(a,b){return new Wj("Filesystem error ("+b.name+") during "+a+": "+b.message,"QuotaExceededError"==b.name?"QuotaExceeded":"Other")}
q.qc=function(a,b,c){Ck(ou(new lu(c,c.g.root),this.w),Na(this.nc,a,b),Na(this.lb,b,"handleFileSystemAvailable_"),this)};q.nc=function(a,b,c){this.j=c;Ck(mu(c),a,w(this.lb,this,b,"handleDirectoryEntryAvailable_"))};function wu(a,b){Ck(pu(a.j),b,w(a.Kc,a,"clearStorage",function(){b()},null))}q.F=function(){Xj.prototype.F.call(this);delete this.j};function xu(a,b,c){a=void 0===a?Ra||(Ra=new Fe):a;b=void 0===b?T(R(),"olbu"):b;c=void 0===c?T(R(),"docs-offline-lsuid"):c;I.call(this);this.v=a;this.o=b;this.B=c;this.j=this.g=null;this.C=new Hd(this);J(this,this.C);Jd(this.C,t,"message",this.G)}r(xu,I);xu.prototype.w=function(){nn.set("delete_cache","1",{Kb:120,path:"/"});return this.update()};xu.prototype.update=function(a){return kf(yu(this,a),function(){mn("delete_cache");mn("install_cache")}.bind(this))};
function yu(a,b){return a.o?a.g&&!b?M():M().then(function(){return zu(a)}).then(function(){if(a.g)if(b)Au(a);else return M();a.g=De(a.v.g,"IFRAME");var c=gf();a.g.style.display="none";a.g.src=Bu(a);a.v.g.body.appendChild(a.g);Tk(3E5).then(function(){c.reject("App cache updater timed out")});a.j=c;return a.j.g}):af(Error("No base url provided."))}function Bu(a){var b=qm(a.o,"cacheupdate"),c={al:"1"};a.B&&(c.ouid=a.B);return km(b,c)}
function zu(a){var b=gf(),c=new Ip;wd(c,"complete",function(d){d=d.target.va();200==d?b.resolve():b.reject(Error("Failed to invalidate appcache manifest, received "+d+" from POST request."));wc(c)});c.v=1E4;Np(c,Cu(a),"POST");return b.g}function Cu(a){var b=qm(a.o,"common/manifest"),c={};c.ouid=a.B;return km(b,c)}
xu.prototype.G=function(a){a=a.oa;new Gm(this.o);var b=t.location.protocol+"//"+t.location.hostname;if(a&&a.origin==b&&this.g&&a.source==this.g.contentWindow&&(a=a.data,this.j))switch(a){case "appcache-update-succeeded":this.j.resolve();break;case "appcache-update-failed":this.j.reject("At least one app cache failed.");break;default:throw Error("Received unexpected data: "+a);}};function Au(a){a.g&&(a.v.j(a.g),a.g=null,a.j.reject("Removing updater frame"),a.j=null)}
xu.prototype.F=function(){Au(this);I.prototype.F.call(this)};function Du(a,b){this.message=a;this.ports=b}Du.prototype.toString=function(){return"{message: "+this.message+", ports: "+this.ports+"}"};function Eu(a){var b=Fu;this.g=a;this.j=b}function Gu(a,b){return Hu(a.g,b.ia()).then(function(c){return new Du(new a.j(c.message),c.ports)})};function Iu(a){a=void 0===a?12E4:a;I.call(this);this.o=a;this.g={};this.v=0}r(Iu,I);function Hu(a,b){var c=void 0,d=void 0;c=void 0===c?[]:c;d=void 0===d?a.o:d;var e=gf(),f=++a.v;a.g[f]=e;var g=Sk(function(){e.reject(Error("Request to transport timed out."))},d);Ju(a,e,b,c);return kf(e.g,function(){t.clearTimeout(g);delete a.g[f]})}Iu.prototype.F=function(){for(var a=la(Object.values(this.g)),b=a.next();!b.done;b=a.next())b.value.reject("Sender was disposed");I.prototype.F.call(this)};function Ku(a){Iu.call(this,a);this.j=new Hd(this);J(this,this.j)}r(Ku,Iu);function Ju(a,b,c,d){var e=new MessageChannel;Kd(a.j,e.port1,"message",function(f){f=f.oa;b.resolve(new Du(f.data,f.ports))}.bind(a));e.port1.start();a.postMessage(c,[e.port2].concat(d));kf(b.g,function(){e.port1.close()})};function Lu(a,b){Ku.call(this,b);this.w=a}r(Lu,Ku);Lu.prototype.postMessage=function(a,b){this.w.postMessage(a,b)};function Mu(){this.g=[];this.j=[];this.o=[];this.v=[]}function Nu(a,b,c){a.g.push(new Ou(b,c))}function Pu(a){var b=["/"];b.every(function(c){return wb(c,"/")});ab(a.o,b)}function Qu(a){var b=Ru;b.every(function(c){return wb(c,"/")});ab(a.j,b)}function Su(a){var b=["/offline/blank"];b.every(function(c){return wb(c,"/")});ab(a.v,b)}function Ou(a,b){this.j=a;this.g=b};function Tu(a){this.g=a};function Uu(a,b){this.g=Ob(a)+(b?",i":"")};function Vu(a,b,c,d,e,f){this.A=a;this.g=e?qm("//"+e,b):b;this.v=c;this.o=d;this.j=f}Vu.prototype.getType=n("A");function Wu(a){return(new Gm(qm(a.g,"/"))).toString()};var Ru=["/create"];function Xu(a,b){a=void 0===a?R():a;var c=new Mu;Nu(c,"/offline/edit",2);Nu(c,"/offline/view",1);Nu(c,"/offline/comment",4);Nu(c,"/offline/viewcomments",5);Pu(c);Qu(c);c=new Tu(c);return new Vu("kix",T(a,"kixOfflineUrl"),c,S(a,"udurls"),b)}
function Yu(a,b){a=void 0===a?R():a;var c=new Mu;Nu(c,"/offline/edit",2);Nu(c,"/offline/view",1);Nu(c,"/offline/comment",4);Nu(c,"/offline/viewcomments",5);Qu(c);c=new Tu(c);return new Vu("drawing",T(a,"drawingsOfflineUrl"),c,S(a,"udurls"),b)}
function Zu(a,b){a=void 0===a?R():a;var c=new Mu;Nu(c,"/offline/edit",2);Nu(c,"/offline/view",1);Nu(c,"/offline/comment",4);Nu(c,"/offline/viewcomments",5);Qu(c);Pu(c);Nu(new Mu,"/offline/localpresent",1);c=new Tu(c);return new Vu("punch",T(a,"punchOfflineUrl"),c,S(a,"udurls"),b)}
function $u(a,b){a=void 0===a?R():a;var c=new Mu;Nu(c,"/offline/edit",2);Nu(c,"/offline/view",1);Nu(c,"/offline/comment",4);Nu(c,"/offline/viewcomments",5);Qu(c);Pu(c);Su(c);c=new Tu(c);return new Vu("ritz",T(a,"ritzOfflineUrl"),c,S(a,"udurls"),b,function(d){return{dl:d.docLocale}})};function av(a){D(this,a,0,-1,null)}y(av,C);av.prototype.Fb=function(){return E(this,1)};function bv(a){D(this,a,0,-1,null)}y(bv,C);bv.prototype.getType=function(){return E(this,1)};function Fu(a){D(this,a,0,-1,null)}y(Fu,C);Fu.prototype.Ga=function(){return G(this,av,3)};function cv(a){var b=R();switch(a){case "kix":return S(b,"docs-sw-eksw");case "ritz":return S(b,"docs-sw-ersw");case "punch":case "drawing":return S(b,"docs-sw-epsw");default:return!1}};function dv(a,b){I.call(this);this.o=a;this.g=b;this.j=t.navigator.serviceWorker;this.v=new Hd(this);J(this,this.v)}r(dv,I);function ev(a){var b=[];cv("kix")&&b.push(Wu(Xu()));cv("ritz")&&b.push(Wu($u()));cv("punch")&&b.push(Wu(Zu()));cv("drawing")&&b.push(Wu(Yu()));return b.map(function(c){return new dv(a,c)})}function fv(a){return M().then(function(){return a.j.getRegistration(a.g)})}function gv(a){return fv(a).then(function(b){return b?b.unregister():!1})}
dv.prototype.register=function(a){var b=this;return mf(M(this.j.register(a,{scope:this.g,updateViaCache:"all"})),function(c){X(b.o,Yc(c));throw c;})};function hv(a){return fv(a).then(function(b){return b?(b=b.active||b.waiting||b.installing)?mf(iv(b,jv(2),15E3).then(aa(!0)),function(c){X(a.o,Error("Failed to reach service worker"),{originalErrorMessage:c.message});return!1}):!1:!1})}function kv(a,b,c){return lv(a,b,c).then(m())}
function lv(a,b,c){return fv(a).then(function(d){if(!d)throw Error("Cannot send message to service worker without registration");(new mk).S(b);d=d.active||d.waiting||d.installing;if(!d)throw Error("No active, waiting or installing service worker, cannot send message of type "+b.getType());return iv(d,b,c)})}
function iv(a,b,c){return Gu(new Eu(new Lu(a,c)),b).then(function(d){return d.message}).then(function(d){var e=d.Ga();if(e)throw d={},$c(Error(e.Fb()),(d.serviceworker_errorFromSWMessage="true",d));return d})}function jv(a){var b=new bv;return F(b,1,a)};var mv=["installing","installed","activating","activated"];function nv(a,b){if("redundant"==b)throw Error("REDUNDANT state does not have an order, cannot check that a service worker is at least REDUNDANT");a=mv.indexOf(a.state);return 0<=a&&a>=mv.indexOf(b)};function ov(a,b){I.call(this);this.j=a;this.o=b;this.g=new Hd(this);J(this,this.g)}r(ov,I);function pv(a,b){return kf(qv(a,b).then(function(c){return c?rv(a,c).then(aa(!0)):!1}),function(){return a.g.dispose()})}function qv(a,b){return a.j.register(b).then(function(c){var d=c.installing;return d?d:sv(a,c)})}
function sv(a,b){return df([Tk(15E3,null),new L(function(c,d){Kd(a.g,b,"updatefound",function(){var e=b.installing;e?c(e):d(Error("Update found but there was no installing service worker."))});b.update()})])}
function rv(a,b){return tv(a,b,"installed",27E4).then(function(c){if(!c)throw Error("Service worker did not finish installing before timeout.");}).then(function(){return tv(a,b,"activated",5E3)}).then(function(c){c||X(a.o,Error("Service worker did not activate within specified timeout."),{serviceworker_scope:a.j.g})})}
function tv(a,b,c,d){var e;return df([Tk(d),new L(function(f,g){e=function(){nv(b,"installing")?nv(b,c)&&f():g($c(Error("Update failed or service worker replaced by newer version while updating."),{serviceworker_state_expected:c,serviceworker_state_current:b.state}))};e();Jd(a.g,b,"statechange",e)})]).then(function(){Md(a.g,b,"statechange",e);return nv(b,c)})};function uv(a){this.o=a;this.g={};this.j=ac}function vv(a){var b=R();a=new Uu(pi(a,"locale"),!0===qi(a,"internal"));a=new uv(a,T(b,"drive-host"),T(b,"drcuap"));var c=b;c=void 0===c?R():c;b=[];b.push(Xu(c,void 0));b.push(Yu(c,void 0));b.push(Zu(c,void 0));b.push($u(c,void 0));for(c=0;c<b.length;c++){var d=b[c],e=d.getType();if(a.g[e])throw Error("Already have an adapter installed for type "+e);a.g[e]=d}return a}
function wv(a,b){a=a.g[b];if(!a)throw Error("No offline URL adapter for documents of type "+b);return a};function xv(a,b){this.g=a;this.o=b;this.j=t.caches}xv.prototype.update=function(){var a=this;return mf(yv(this).then(function(b){for(var c=[],d={},e=0;e<b.length;d={xa:d.xa},e++){d.xa=b[e];var f=d.xa.o?zv(a,d.xa):Av(a,d.xa);f=mf(f,function(g){return function(h){throw $c(h,{serviceworker_scope:g.xa.g});}}(d));c.push(f)}return ff(c).then(function(){return ef(c)})}).then(m()),function(b){throw $c(b,{serviceworker_updater_method:"update"});})};
xv.prototype.w=function(){var a=this;return mf(yv(this).then(function(b){b=b.map(function(c){return Av(a,c)});return ef(b)}).then(function(){return Bv(a)}).then(m()),function(b){throw $c(b,{serviceworker_updater_method:"deleteAll"});})};function Bv(a){return M(a.j.keys()).then(function(b){return ef(b.map(function(c){return a.j.delete(c)}))})}
function yv(a){var b=new L(function(d,e){Fo(a.o.j.ob(),d,e)}),c=cm(Sj(a.o.j.w));return ef([b,c]).then(function(d){var e=d[0],f=d[1],g=vv(f);return e.map(function(h){var k=h.na();h=cv(k);var l=S(R(),"docs-sw-eswrfi");var p=f.H();var u=wv(g,k);u=new Gm(qm(u.g,"/offline/serviceworker.js"));Wm(u,"ouid",Ob(p));kn()&&Wm(u,"Debug","true");p=u.toString();if(l){l=Math.floor(2147483648*Math.random()).toString(36)+Math.abs(Math.floor(2147483648*Math.random())^x()).toString(36);u=p.search(nm);for(var z=0,v,K=
[];0<=(v=mm(p,z,"zx",u));)K.push(p.substring(z,v)),z=Math.min(p.indexOf("&",v)+1||u,u);K.push(p.substr(z));p=K.join("").replace(pm,"$1");p=lm(p,"zx",l)}k=Wu(wv(g,k));return new Cv(a.g,p,k,h,!0)}).concat(Dv(a,f))})}function Dv(a,b){var c=R(),d=[];d.push(Ev(a,b,S(c,"docs-sw-eocsw")));return d}function Ev(a,b,c){b=Wm(new Gm("/offline/serviceworker.js"),"ouid",b.H()).toString();return new Cv(a.g,b,"/offline/",c,!1)}
function zv(a,b){var c=new dv(b.j,b.g);return pv(new ov(c,a.g),b.A).then(function(){if(S(R(),"docs-sw-eswrfi")||!b.v)return kv(c,jv(7),5E3);var d=x();return hv(c).then(function(e){var f=x()-d;15E3<f&&X(a.g,Error("Heartbeat to service worker exceeded timeout"),{scopeUrl:b.g,elapsedTime:f,reachable:e});if(e)return kv(c,jv(0),3E5)})}).then(function(){c.dispose()})}
function Av(a,b){var c=new dv(b.j,b.g);return mf(hv(c).then(function(d){if(d)return kv(c,jv(1),18E4).then(m())}),function(d){X(a.g,Yc(d))}).then(function(){return gv(c)}).then(function(){return c.dispose()})}function Cv(a,b,c,d,e){this.j=a;this.A=b;this.g=c;this.o=d;this.v=e};function Fv(a,b,c,d,e,f,g){this.B=a;this.g=b;this.v=c;this.A=d;this.o=e;this.L=g;this.j=f}
function Gv(a){Yk(a.v);Xt(new Wt(a.g));t.localStorage.removeItem("docs-lspa");pn();t.localStorage.removeItem("docs-ldb");var b=new xu,c=[mf(b.w(),function(d){Pq(a.g,Error("Failed to completely delete appcache when disabling offline: "+d))}),Pt(a.A),Hv(a),a.L.w()];return mf(kf(ff(c).then(function(){return ef(c)}).then(a.w.bind(a)).then(a.D.bind(a)),function(){wc(b)}),function(d){Pq(a.g,Error("Failed to completely disable offline: "+d));throw d;})}
Fv.prototype.D=function(){var a=this;if(this.o){var b=new Ac,c=new Qc;qc(b,Rc,c);Td(this.o,b)}b=this.j.o(81001);this.j.v(b);return this.j.w().then(function(){Yk(a.v)})};function Hv(a){var b=new su(a.g);return kf((new L(function(c,d){tu(b,c,d)})).then(function(){return new L(function(c){wu(b,c)})},m()),function(){wc(b)})}Fv.prototype.w=function(){var a=this;qn("");return new L(function(b,c){ao(a.B.j.qa(),b,c)})};function Iv(a){this.g=a}function Jv(a,b){var c=(c=a.g.getItem("optInLog"))?JSON.parse(c):[];c.push({email:b,timestamp:x()});a.g.setItem("optInLog",(new mk).S(c))}function Kv(){var a=t.localStorage;if(!a)throw Error("Local storage not available");return new Iv(a)};function Lv(a){switch(a){case 1:return 1;case 2:return 2;case 3:return 3;case 4:return 4;case 5:return 5;case 6:return 6;case 7:return 8;case 8:return 7;case 9:return 9;case 10:return 10;default:return 0}};function Mv(a,b,c,d){this.v=a;this.g=b;this.o=c;this.j=d}function Nv(a){return ep(a.v).then(function(b){return Ov(b).then(function(){var c=Ys();return Pv(a,b,c)})}).then(function(b){return Qv(a,b)})}function Ov(a){return(new L(function(b,c){Tj(a.j.w,b,c)})).then(function(b){if(b&&b.length)throw Error("Aborting opt-in because there is another user in LocalStorage.");})}
function Pv(a,b,c){var d=new Mj(E(c,1),!0);Nj(d,E(c,2));Oj(d,E(c,3));Pj(d,!!jc(c,4));Qj(d,!!jc(c,6));W(d,"optInReasons",a.g);return(new L(function(e,f){b.write([d],e,f)})).then(function(){return d})}
function Qv(a,b){Jv(Kv(),pi(b,"emailAddress")||"");t.localStorage&&(tn(!1),qn(b.H()));b=new Ac;var c=new Sc;qc(b,Tc,c);Td(a.o,b);b=new Uk;var d=new $s(b);return Vk(b).then(function(){return new L(function(e,f){at(d,e,f)})}).then(function(e){var f=bt(),g=new Tl;a.g[0]&&F(g,1,Lv(a.g[0]));F(g,10,e);F(g,11,f);e=a.j.o(81E3);f=ts(e);H(f,34,g);a.j.v(e)})};function Rv(a,b,c,d,e,f,g,h,k,l){I.call(this);this.g=f;var p=new MessageChannel;p.port1.onmessage=nl(this.g,this.Cc,this);vc(this,p.port1.close,p.port1);this.G=l||Ra||(Ra=new Fe);this.O=h;this.K=k;h=this.G.g;(h.parentWindow||h.defaultView).parent.postMessage(void 0,g,[p.port2]);this.R=b;this.I=a;a.connect();this.o=c;this.j=new Uk;this.J=new Yt(this.o,f);a=new $s(this.j);this.N=new Mt(this.j);this.B=new fu(this.J,a);this.w={};this.C={};Sv(this,1,this.tc.bind(this),[1,2,3]);Sv(this,5,this.Dc.bind(this),
[1,2]);Sv(this,2,this.sc.bind(this),[1,2,3]);Sv(this,3,this.rc.bind(this),[1,2,3]);Sv(this,4,this.xc.bind(this),[1,2,3]);Sv(this,6,this.oc.bind(this),[1,2]);Sv(this,8,this.yc.bind(this),[1,2]);Sv(this,7,this.jc.bind(this),[1,2]);Sv(this,9,this.Bc.bind(this),[1,2,3]);Sv(this,10,this.wc.bind(this),[1,2,3]);Sv(this,11,this.pc.bind(this),[1,2,3]);Sv(this,12,this.zc.bind(this),[1,2]);Sv(this,13,this.vc.bind(this),[1,2,3]);Sv(this,14,this.Fc.bind(this),[3]);this.v=d;k&&(null==E(e.g,2)&&(d=e.g,a=new jr,
H(d,2,a)),e=G(e.g,jr,2),E(e,1),F(e,1,k))}r(Rv,I);q=Rv.prototype;
q.Cc=function(a){var b=this;if(a.data&&a.ports&&a.ports.length&&a.ports[0]){var c=a.ports[0];try{var d=new ke(a.data)}catch(f){d=Error("Failed to parse iframe request.");Pq(this.g,d,{requestData:a.data});c.postMessage(Tv(5,d.message).data);return}var e={iframeRequestType:String(d.getType())};this.w[d.getType()].includes(this.O)?(0,this.C[d.getType()])(d).then(function(f){c.postMessage(f.data,f.ports)},function(f){f instanceof Uv||(f instanceof Error?(Pq(b.g,f,e),f=Tv(3,f.message)):(f=Yj(f),Pq(b.g,
f,e),f=Tv(3,f.message)));c.postMessage(f.data)}):(a=Error("Message type "+d.getType()+" is not supported"),Pq(this.g,a),c.postMessage(Tv(5,a.message).data))}};function Vv(a){return new L(function(b,c){gp(a.o).then(function(d){d||c(Tv(1,"User not found in the database."));b(d)},function(d){d=Yj(d);Pq(a.g,d);c(Tv(3,d.message))})})}function Tv(a,b){var c=new te,d=new de;a=F(d,1,a);b=F(a,2,b);H(c,2,b);return new Uv(c)}q.tc=function(){return M(new Uv(null,Sd(this.R)))};
q.sc=function(a){var b=E(G(a,Vd,2),1),c=ue(new te,a.getType()),d=new Xd;H(c,3,d);return gp(this.o).then(function(e){return new L(function(f,g){e?oo(e.g.j.v,b,function(h){var k=vv(e.j);h=Wv(h,k,e.j);Zd(d,h);f(new Uv(c))},g):(Zd(d,[]),f(new Uv(c)))})})};q.rc=function(a){var b=ue(new te,a.getType()),c=new Xd;H(b,3,c);return gp(this.o).then(function(d){return new L(function(e,f){d?no(d.g.j.v,function(g){var h=vv(d.j);g=Wv(g,h,d.j);Zd(c,g);e(new Uv(b))},f):(Zd(c,[]),e(new Uv(b)))})})};
q.xc=function(a){var b=this;a=ue(new te,a.getType());var c=new qe;H(a,4,c);var d=new Uv(a),e={},f=Sk(function(){X(b.g,Error("Reporting context due to timeout of offline status request."),e)},3E4);return kf(cl(this.j).then(function(){e.getOfflineStatus_discoveredExtension="true";return b.J.get()}).then(function(g){e.getOfflineStatus_obtainedOfflineStatus="true";var h=new ne;H(c,1,h);var k=g.Bb;F(h,1,k);oe(h,g.Eb());pe(h,g.Ua());F(h,5,g.Nc);1==k&&rn(b.g);if(!(g=3!=k))try{g=!!t.localStorage.getItem("docs-urop")}catch(l){g=
!0}return g?(e.getOfflineStatus_autoEnableReasonNotRequired="true",d):b.N.get().then(function(l){e.getOfflineStatus_obtainedAutoEnableReason="true";l&&F(h,3,l);return d},function(l){X(b.g,Error("Failed to obtain auto-enable reason: "+l.message));return d})}),function(){t.clearTimeout(f)})};q.wc=function(a){var b=this;a=ue(new te,a.getType());var c=new me;H(a,7,c);var d=new Uv(a);return cl(this.j).then(function(){return gu(b.B)}).then(function(e){H(c,1,e);return d})};
q.zc=function(a){var b=ev(this.g);return ff(b.map(function(c){return kv(c,jv(2),15E3)})).then(function(){var c=ue(new te,a.getType());return new Uv(c)})};
q.oc=function(a){var b=this,c=E(G(a,$d,4),1);if(2==c){var d={};d.unsavedChanges=am(this.g);X(this.g,Error("IDB corruption detected, running opt-in flow."),d);qn("")}a=ue(new te,a.getType());var e=new ce;H(a,5,e);var f=new Uv(a);return cl(this.j).then(function(){return gu(b.B)}).then(function(g){H(e,1,g);if(1==E(g,1))return Nv(new Mv(b.o,[c],b.I,b.v))}).then(function(){if(2==c){a:{try{var g;var h=(g=t.localStorage.getItem("docs-ldb"))?pc(we,g):null}catch(k){X(b.g,Error("Failed to read backup information from local storage: "+
k.message));h=M();break a}h=h?Xv(b,lc(h,fe,1),!0).then():M()}return h}}).then(function(){return f})};q.vc=function(a){a=ue(new te,a.getType());var b=new ee;H(a,9,b);var c=fr();F(b,1,c);return M(new Uv(a))};
q.Fc=function(a){var b=this;if(null==this.K)return af(Tv(3,"Iframe cannot handle request if source app is not available."));var c=G(a,ie,5),d=this.K,e=E(c,1),f;return Vv(this).then(function(g){f=g.g;Yv(b,e.length);return new L(function(h,k){Ko(f.j.Lb(),d,h,k)})}).then(function(g){g||(g=new Fj(!0,d));Gj(g,bb(e,0,500));W(g,"lastUpdatedTimestamp",x());return new L(function(h,k){f.write([g],h,k)})}).then(function(){var g=ue(new te,a.getType());return new Uv(g)})};
q.Dc=function(a){var b=this,c=G(a,ge,3),d=lc(c,fe,1),e=jc(c,2),f=jc(c,3)||!1;return cl(this.j).then(function(){if(!tk())return af(Tv(4,"Extension missing when trying to pin document."))}).then(function(){return Xv(b,d,e)}).then(function(g){if(!g.length)return null;g=Zk(b.j,g);return f?g:null}).then(function(g){var h=ue(new te,a.getType()),k=new se;g&&H(k,1,g);H(h,8,k);return new Uv(h)})};
function Xv(a,b,c){var d=b.map(function(g){return g.H()}),e=[],f;return Vv(a).then(function(g){f=g.g;return new L(function(h,k){oo(f.j.v,d,h,k)})}).then(function(g){var h={};g.forEach(function(z){h[z.H()]=z});var k=[];for(g=0;g<b.length;g++){var l=b[g],p=l.H(),u=l.getType();if((l=h[l.H()])||c)c&&(l?!0===qi(l,"hpmdo")&&e.push(p):(l=f.j.v.createDocument(p,u,2),ri(l,"hpmdo",!0),e.push(p))),l.getType(),l.La(c),k.push(l)}return new L(function(z,v){f.write(k,z,v)})}).then(function(){return e})}
q.yc=function(a){a=ue(new te,a.getType());var b=new le;H(a,6,b);var c=new Uv(a);return this.o.get().then(function(d){var e=d.j.v;return(new L(function(f,g){lo(e,f,g)})).then(function(f){if(f.length)F(b,1,!0);else return(new L(function(g,h){qo(e,g,h)})).then(function(g){F(b,1,!!g.length)})})}).then(function(){return c})};
q.jc=function(a){var b=this;a=ue(new te,a.getType());var c=new Uv(a);return cl(this.j).then(function(){return ep(b.o)}).then(function(d){var e=new Ot(b.G);d=new Fv(d,b.g,b.j,e,b.I,b.v,new xv(b.g,d));tn(!0);return Gv(d)}).then(function(){return c})};q.Bc=function(a){var b=this;a=ue(new te,a.getType());var c=new Uv(a);return cl(this.j).then(function(){if(tk())return Vk(b.j)}).then(function(){return c})};q.pc=function(a){var b=this;a=ue(new te,a.getType());var c=new Uv(a);return cl(this.j).then(function(){if(tk())return Xk(b.j)}).then(function(){return c})};
function Wv(a,b,c){for(var d=[],e=0;e<a.length;e++){var f=a[e];"trix"==f.getType()||"syncstats"==f.getType()||!0!==qi(f,"pendingCreation")&&d.push(Zv(f,b,c))}return d}
function Zv(a,b,c){var d=new Ud;var e=a.H();d=F(d,1,e);d=F(d,2,pi(a,"title"));e=a.getType();d=F(d,3,e);d=F(d,4,ni(a,"lastModifiedServerTimestamp"));d=F(d,5,ni(a,"lastModifiedClientTimestamp"));a:if(e=mi(a,"acjf"),!e||ch(e)){var f=mi(a,"acl"),g=e=0;if(null!=f)for(h in f)e=f[h],g++;var h=yi(1==g?e:0)}else if(1<Object.keys(e).length)h=new $h(null);else{for(f in e){h=pc($h,e[f]);break a}a=new hg;var k=Nf("Code should never reach here based on the code above.")?"Code should never reach here based on the code above.":
null;Ff(a);a.v=k;a.A="Code should never reach here based on the code above.";Gf(a);a.j(Error(a));throw a.g;}h=Ai(h);if(f=0!=h){e=c.H();g=xi(a,"acjf",e);null!=g?e=pc($h,g):(e=xi(a,"acl",e),e=yi(null!=e?mg(e):0));g=Ai(e);b.j||(g=1);e=Hi(a);var l=wv(b,e.getType()),p=a.H(),u=l.g.match(dm),z=u[5];p&&l.o&&(z+="/d/"+p);z+="/edit";if(p&&!l.o){var v=nb("id",p);v=im(v)}l=u[1];p=u[2];var K=u[3];u=u[4];var N="";l&&(N+=l+":");K&&(N+="//",p&&(N+=p+"@"),N+=K,u&&(N+=":"+u));z&&(N+=z);v&&(N+="?"+v);v=N;e=wv(b,e.getType());
b=b.o;c=c.H();c:{z=e.v.g;g=Sa(zi,g);if(-1==g)throw Error("Requested access level is invalid");for(;0<=g;g--)for(u=0;u<z.g.length;u++)if(z.g[u].g==zi[g]){g=z.g[u];break c}g=null}if(!g)throw Error("No offline action for given access level or less.");l=g.j;u=Hi(a);g=si(a);z=u.j;u=u.g;l=qm(e.g,l);p=[];c&&p.push("ouid="+Ob(c));p.push("uc="+b.g);z&&p.push("jobset="+z);u&&p.push("ftrack=1");g&&(c=g[28])&&p.push("docosJobset="+c);c=l+="?"+p.join("&");b={};g=window;"true"!=om(g.location.href,"Debug")&&"true"!=
om(g.location.href,"debug")||(b.Debug="true");b.id=a.H();(g=(g=si(a))?0==g.length?"c":"d":null)&&(b.cm=g);b["new"]=String(!0===qi(a,"inc"));b.ouri=v;(v=li(a,"startupHints"))&&e.j&&mb(b,e.j(v));v="";for(k in b)0<v.length&&(v+="&"),v+=Ob(k)+"="+Ob(b[k]);k=Ob(v);b=c.indexOf("#");F(d,6,(0>b?c:c.substr(0,b))+(k?"#"+k:""))}d.La(!0===qi(a,"ip"));F(d,8,f&&!0!==qi(a,"hpmdo")&&null!=pi(a,"title"));F(d,9,h);F(d,10,!0!==qi(a,"inc")||null!=ni(a,"lastWarmStartedTimestamp"));F(d,11,ni(a,"lsst"));F(d,12,ni(a,"lsft"));
F(d,13,qi(a,"lss"));F(d,14,0==oi(a,"pendingQueueState"));return d}function Sv(a,b,c,d){a.C[b]=c;a.w[b]=d}function Yv(a,b){var c=T(R(),"docs-offline-lsuid");if(c){for(var d=0,e=0;e<c.length;++e)d=31*d+c.charCodeAt(e)>>>0;c=5>=d%100+1}else c=!1;c&&(c=new Vl,b=F(c,1,b),c=new Tl,b=H(c,25,b),c=a.v.o(81010),d=ts(c),H(d,34,b),a.v.v(c))}function Uv(a,b){this.data=a?a.ia():void 0;this.ports=b?[b]:void 0}
function $v(){var a=new Nq;a.v=!1;a.o=!0;a.g=new er;a.j=void 0===b?!1:b;var b=new Mq(a);a=T(R(),"buildLabel");/^[\s\xa0]*$/.test(a)||(b.j["build-label"]=a);b.j.locale="en";a=R();b.j.sessionTypeName="offline-iframe-api";b.j.sessionType=(117).toString();var c=t.applicationCache;c&&(b.j.appCacheStatusOnLoad=c.status);nh(a,"docs-offline-ecasq")&&(a=S(a,"docs-offline-ecasq"),b.j.enableCelloAutoSync=a.toString());b.j.serviceWorkerControlled=Ba("navigator.serviceWorker.controller")?"true":"false";b.j.docsExtensionUsed=
String(tk());b.j.docsExtensionFeaturesVersion=String(uk());b.j.docsOfflineIframeApi="true";a=new hr;c=new Rd(a,fr());var d=new cp(b,c),e=new kr,f=new Ws;f.g=d;f.j=e;if(f.g)var g=new ps(f.g);else throw Error("Must set either a LocalStore or LocalStoreSupplier");var h=new Os;f.j&&(f=new fs(f.j),gs.H(),h.o[gs.H()]=f,h.g&&f.g(h.g));f=Vn();var k=g;g=ds();var l=void 0==window.isSecureContext?!0:window.isSecureContext;k=new ls(new bs(g),ac&&(t.indexedDB||t.webkitIndexedDB)&&(gr()||t.SharedWorker)&&l?k:new ns);
l=new ks(g);g=new Vs;g.A=k;g.v=l;g.o=!0;k=g.g;E(k.g,1);F(k.g,1,f);f=g.g;E(f.g,6);F(f.g,6,117);g.j=h;Qs(g.g);h=new Ss;h.j=g.g;null!=g.j&&(h.g=g.j);null==h.g&&(h.g=new Os);f=h.g;k=new Rs;zs.H();f.j[zs.H()]=k;f=h.g;k=new Fs;ws.H();f.j[ws.H()]=k;f=h.g;k=h.j;if(null==E(Us(k),1)){l=Us(k);var p=new Gr;H(l,1,p)}k=G(Us(k),Gr,1);f.g=k;k=fb(f.o);for(l=0;l<k.length;l++)k[l].g(f.g);h=new Ps(h.j,h.g);g=new Ls(h,g.A,g.v,g.o,null);g=new Bs(h,g);h=(new js(!1)).get();f=T(R(),"jobset");F(h,9,Xs(f));f=g.j.j;k=1E3*x();
E(f.g,2);F(f.g,2,k);f.o=h;g.B();try{var u=(new Gm(t.location.href)).g.get("sa");if(u=u?u:null)try{var z=parseInt(u,10);var v=isNaN(z)?null:z}catch(Qg){v=null}else v=null;var K=v?v:null;if(null!=K){b:switch(K){case 1:case 2:case 3:case 4:case 5:case 6:case 7:case 8:var N=1;break b;case 9:N=2;break b;case 10:N=3;break b;default:throw Error("No mapped client domain for source app "+K+".");}var Qa=N}else{var Nb=Error("Missing source app.");var Ta=void 0===Ta?{}:Ta;5>=Math.floor(100*Math.random())+1&&
(Ta.sampling_samplePercentage="5",Ta.sampling_sampledBy="random",X(b,Nb,Ta,!1));var rc,pk,qr=t.location.href,rr=qr.indexOf("#");if(rc=(pk=0>rr?null:qr.substr(rr+1))?decodeURIComponent(pk):pk){var sr=rc.split("&");N={};for(Nb=0;Nb<sr.length;++Nb){var Oe=sr[Nb].split("=");2==Oe.length&&0<Oe[0].length&&0<Oe[1].length&&(N[Pb(Oe[0])]=Pb(Oe[1]))}var tr=N}else tr={};var ur=tr.cd;if(ur){var vr=parseInt(ur,10);var kd=isNaN(vr)?null:vr}else kd=null;if(null==kd){try{var wr=t.parent.location;kd=Im(Hm(new Gm,
wr.protocol),wr.origin).toString()?1:2}catch(Qg){kd=2}Pq(b,Error("Client domain set without source app or client domain parameters."),{clientDomain:kd})}Qa=kd}a:{var Pe=new Gm(t.location.href);switch(Qa){case 1:var Rg=Jm(Im(Hm(new Gm,Pe.j),Pe.o),Pe.v).toString();break a;case 2:var dw=T(R(),"drive-host");Rg=Hm(new Gm("//"+dw),Pe.j).toString();break a;case 3:Rg=Im(Hm(new Gm,Pe.j),"mail.google.com").toString();break a;default:throw Error("Unknown client domain "+Qa);}}b.j.parentOrigin=Rg;b.j.sourceApp=
K?K.toString():"null";var Sg=new Rv(c,a,d,g,e,b,Rg,Qa,K);J(Sg,b);J(Sg,c);J(Sg,a);J(Sg,d)}catch(Qg){throw Pq(b,Yj(Qg)),Qg;}}var aw=["_loadDocsOfflineApiFrame"],bw=t;aw[0]in bw||"undefined"==typeof bw.execScript||bw.execScript("var "+aw[0]);for(var cw;aw.length&&(cw=aw.shift());)aw.length||void 0===$v?bw[cw]&&bw[cw]!==Object.prototype[cw]?bw=bw[cw]:bw=bw[cw]={}:bw[cw]=$v;}).call(this);


==> simulation_causal_graph_files/_ZHrKYMf9F8--MY-KPiYF6mBKpmd18QLRzrou_PReu4.js <==
/* Anti-spam. Want to say hello? Contact (base64) Ym90Z3VhcmQtY29udGFjdEBnb29nbGUuY29t */Function('var J=function(a,D,A,O,e,Z){for(Z=(e=P((O=(A=(D={},P(a)),D.I=P(a),D.K=[],a.Z==a)?P(a)-1:1,a)),0);Z<O;Z++)D.K.push(P(a));for((D.Y=a.D(A),D).L=a.D(e);O--;)D.K[O]=a.D(D.K[O]);return D},d={},T=function(a,D,A){if(0>=D.j||1<D.$||!D.g&&A||0!=document.hidden||D.X()-D.W<D.j-a)return false;return F(D,(a=(D.A=true,D.D(A?36:162)),162),D.l),D.B.push([U,a]),true},n=function(a,D,A){return An(a,((A=a.D(162),a.J)&&A<a.l?(F(a,162,a.l),aL(a,D)):F(a,162,D),A))},Sc=function(a,D,A){if(D=typeof a,"object"==D)if(a){if(a instanceof Array)return"array";if(a instanceof Object)return D;if("[object Window]"==(A=Object.prototype.toString.call(a),A))return"object";if("[object Array]"==A||"number"==typeof a.length&&"undefined"!=typeof a.splice&&"undefined"!=typeof a.propertyIsEnumerable&&!a.propertyIsEnumerable("splice"))return"array";if("[object Function]"==A||"undefined"!=typeof a.call&&"undefined"!=typeof a.propertyIsEnumerable&&!a.propertyIsEnumerable("call"))return"function"}else return"null";else if("function"==D&&"undefined"==typeof a.call)return"object";return D},KO=function(a,D,A,O,e,Z){for(A.uS=(O=(e=0,A.g=false,A.A=false,A.O=[],(A.$=(A.i=void 0,0),A.j=0,A.a=void 0,A.N=function(S,K,Y,M,V,b){return S=(((b=(Y=(M=function(){return M[Y.m+(V[Y.P]===K)-!b[Y.P]]},V=function(){return M()},this),Y).s,V)[Y.c]=function(B){M[Y.G]=B},V)[Y.c](S),V)},A).o=25,[]),function(S,K,Y){return Y=(K=function(){return Y()},function(){return S}),K[this.c]=function(M){S=M},K});128>e;e++)O[e]=String.fromCharCode(e);(F(A,(F(A,(F(A,204,(F(A,(F((F(A,(F(A,(F(A,((F(A,87,(F(((F(A,((F((F((F(A,(F(A,93,(F(A,(F(A,50,(F(A,(F(A,193,(F(A,(F(A,70,(F(A,21,l((F(A,130,(A.fb=(Z=(F(A,234,(F(A,(F(A,(F(A,74,(F(A,(F(A,(F(A,((F((F(A,157,(F((e=(A.B_=(F(A,(F(A,171,((F(A,36,(F(A,162,(((A.sr=function(S){this.Z=S},A).f=(A.H=[],[]),A).Z=A,0)),0)),F)(A,154,f),[165,0,0])),A.B=[],141),function(S,K){(S=(K=P(S),S).D(K),S[0]).removeEventListener(S[1],S[2],false)}),function(S,K){(K.push(S[0]<<24|S[1]<<16|S[2]<<8|S[3]),K).push(S[4]<<24|S[5]<<16|S[6]<<8|S[7]),K.push(S[8]<<24|S[9]<<16|S[10]<<8|S[11])}),a.S)||function(){},A),49,function(S){S.C(4)}),319)),A),30,function(S,K,Y,M){M=P((Y=P((K=P(S),S)),S)),K=S.D(K)==S.D(Y),F(S,M,+K)}),F)(A,118,function(S,K,Y){F(S,(K=P(S),Y=P(S),K=S.D(K),Y),Sc(K))}),108),function(S,K,Y,M,V){F(S,(Y=(V=(M=(Y=(K=P(S),P(S)),S.D(P(S))),S).D(P(S)),S.D(Y)),K),Dh(M,S,V,Y))}),243),function(S,K,Y,M,V){for(M=(Y=g((K=P(S),S)),[]),V=0;V<Y;V++)M.push(P(S));F(S,K,M)}),246),function(){}),function(S,K,Y,M){F(S,(M=(K=P(S),Y=P(S),P(S)),M),S.D(K)>>Y)})),131),function(S,K,Y){F(S,(Y=(K=P(S),P(S)),Y),""+S.D(K))}),80),function(S,K){T(5,S,true)||(K=J(S),F(S,K.I,K.Y.apply(K.L,K.K)))}),function(S,K,Y,M,V,b,B){T(5,S,true)||(K=J(S),M=K.L,V=K.Y,Y=K.K,B=Y.length,0==B?b=new M[V]:1==B?b=new M[V](Y[0]):2==B?b=new M[V](Y[0],Y[1]):3==B?b=new M[V](Y[0],Y[1],Y[2]):4==B?b=new M[V](Y[0],Y[1],Y[2],Y[3]):W(S,22),F(S,K.I,b))})),window.performance||{}),Z.timeOrigin||(Z.timing||{}).navigationStart||0),function(S,K,Y){T(5,S,true)||(K=P(S),Y=P(S),F(S,Y,function(M){return eval(M)}(S.D(K))))})),4))),function(S){OM(S,4)})),163),0),[0,0,0])),247),function(S,K,Y,M){(M=(Y=P((K=P(S),S)),P)(S),S).Z==S&&(S.D(K)[S.D(Y)]=S.D(M),65==K&&(S.T=void 0,2==S.D(Y)&&(S.R=void 0,F(S,162,S.D(162)+32))))}),function(S,K){(K=S.D(P(S)),aL)(S,K)})),F(A,240,A),58),function(S){x(S,4)}),function(S,K,Y,M){F(S,(K=(Y=(M=(K=P(S),Y=P(S),P)(S),S.D(Y)),S.D(K)),M),K[Y])})),17),function(S,K,Y,M,V,b,B,c,v,k,L,H,Q){for(k=v=(V=(M=(K=P(S),Y=0),function(m,q){for(;M<m;)Y|=P(S)<<M,M+=8;return M-=(q=Y&(1<<m)-1,m),Y>>=m,q}),b=V(3)+1,B=V(5),c=[],0);k<B;k++)L=V(1),c.push(L),v+=L?0:1;for(v=(H=[],(v-1).toString(2).length),k=0;k<B;k++)c[k]||(H[k]=V(v));for(k=0;k<B;k++)c[k]&&(H[k]=P(S));for(k=(Q=[],b);k--;)Q.push(S.D(P(S)));F(S,K,function(m,q,N,E,r){for(q=(m.$++,E=0,N=[],[]);E<B;E++){if(r=H[E],!c[E]){for(;r>=q.length;)q.push(P(m));r=q[r]}N.push(r)}(m.a=m.N(Q.slice(),m.h),m).i=m.N(N,m.h)})}),F(A,142,{}),A),125,function(S,K,Y,M){if(K=S.F.pop()){for(Y=P(S);0<Y;Y--)M=P(S),K[M]=S.f[M];(K[K[15]=S.f[15],241]=S.f[241],S).f=K}else F(S,162,S.l)}),A),65,[0,0,0]),F)(A,129,function(S,K,Y){0!=(Y=P((K=P(S),S)),S.D(K))&&F(S,162,S.D(Y))}),244),function(S,K,Y){F(S,(Y=(K=P(S),P(S)),Y),S.D(Y)+S.D(K))}),F)(A,205,[]),A),255,function(S,K,Y,M,V){M=(V=(K=(M=P((Y=P((K=P(S),S)),S)),S.D(K)),S.D(P(S))),Y=S.D(Y),S.D(M)),0!==K&&(M=Dh(V,S,1,M,K,Y),K.addEventListener(Y,M,I),F(S,12,[K,Y,M]))}),A.F=[],function(S){x(S,1)})),F)(A,39,function(S,K,Y,M){F(S,(K=P(S),Y=P(S),M=P(S),M),S.D(K)||S.D(Y))}),7),function(S){x(S,2)}),15),[]),214),function(S,K,Y,M){F((M=(Y=(K=P(S),P)(S),P)(S),S),M,(S.D(K)in S.D(Y))+0)}),A),127,function(S,K,Y,M,V,b){if(!T(255,S,true)){if("object"==Sc((S=(M=(Y=(K=(V=(K=P(S),Y=P(S),M=P(S),P)(S),S).D(K),S).D(Y),S).D(M),S.D(V)),K))){for(b in V=[],K)V.push(b);K=V}for(V=(M=(b=K.length,0<M)?M:1,0);V<b;V+=M)Y(K.slice(V,V+M),S)}}),F(A,136,function(S,K,Y,M,V,b,B){if(M=(Y=g((K=P(S),S)),""),S.f[13])for(V=S.D(13),b=0,B=V.length;Y--;)b=(b+g(S))%B,M+=O[V[b]];else for(;Y--;)M+=O[P(S)];F(S,K,M)}),83),function(S){OM(S,1)}),function(S,K,Y){F(S,(K=(Y=(K=P(S),P)(S),S.f[K]&&S.D(K)),Y),K)})),241),2048),12),0),D&&"!"==D.charAt(0))?(A.v=D,e()):(a=!!a.S,A.l=0,A.J=[],t([y,D],A),t([jc,e],A),C(false,a,A,true))},I=false,Yk=function(a,D,A,O,e){for(D=[],O=A=0;O<a.length;O++)e=a.charCodeAt(O),128>e?D[A++]=e:(2048>e?D[A++]=e>>6|192:(55296==(e&64512)&&O+1<a.length&&56320==(a.charCodeAt(O+1)&64512)?(e=65536+((e&1023)<<10)+(a.charCodeAt(++O)&1023),D[A++]=e>>18|240,D[A++]=e>>12&63|128):D[A++]=e>>12|224,D[A++]=e>>6&63|128),D[A++]=e&63|128);return D},l=function(a,D){for(D=[];a--;)D.push(255*Math.random()|0);return D},p=function(a,D,A,O){for(O=D-1,A=[];0<=O;O--)A[D-1-O]=a>>8*O&255;return A},F=function(a,D,A){if(162==D||36==D)if(a.f[D])a.f[D][a.c](A);else a.f[D]=a.uS(A);else if(171!=D&&21!=D&&205!=D&&15!=D&&193!=D||!a.f[D])a.f[D]=a.N(A,a.D);65==D&&(a.R=void 0,F(a,162,a.D(162)+32))},y={},R=function(a,D){return a[D]<<24|a[D+1]<<16|a[D+2]<<8|a[D+3]},f=this||self,z=function(a,D){a.v=("E:"+D.message+":"+D.stack).slice(0,2048)},U={},h={},w,Px=function(a,D,A,O,e){for(;A.B.length;){if(D=D&&a)A.j&&A.A?(A.A=false,D=0!=document.hidden?false:true):D=false;if(D){A.Zr((e=A,function(){C(false,a,e,false)}));break}O=ec((O=(D=true,A.B.pop()),A),O)}return O},W=function(a,D,A,O,e){if(3<(A=((((e=a.D(36)>>3,D=[D,e>>8&255,e&255],void 0!=O)&&D.push(O),0)==a.D(15).length&&(a.f[15]=void 0,F(a,15,D)),O="",A)&&(A.message&&(O+=A.message),A.stack&&(O+=":"+A.stack)),a.D(241)),A)){D=(O=Yk((A-=(O=O.slice(0,A-3),O).length+3,O.replace(/\\r\\n/g,"\\n"))),a.Z),a.Z=a;try{X(21,a,p(O.length,2).concat(O),12)}finally{a.Z=D}}F(a,241,A)},P=function(a,D,A,O){if(a.a)return a.h(a.i);if(A=(D=a.D(162),D>>3),D>=a.l)throw W(a,31),a.w;return(void 0==a.R&&(a.R=R(a.J,A-4),a.T=void 0),a.T!=A>>3&&(a.T=A>>3,O=a.D(65),a.Dr=Mk([0,0,O[1],O[2]],a.T,a.R)),F(a,162,D+8),a.J[A])^a.Dr[A%8]},An=function(a,D,A,O,e,Z,S){a.$++;try{for(Z=(O=(A=(e=void 0,a).l,5001),0);(a.V||--O)&&(a.a||(Z=a.D(162))<A);)try{a.a?e=a.h(a.a):(F(a,36,Z),S=P(a),e=a.D(S)),e&&e.call?e(a):W(a,21,0,S),a.g=true,T(2,a,false)}catch(K){K!=a.w&&(a.D(157)?W(a,22,K):F(a,157,K))}O||W(a,33)}catch(K){try{W(a,22,K)}catch(Y){z(a,Y)}}return(A=a.D(142),D)&&F(a,162,D),a.$--,A},u=function(a,D){try{KO(D,a,this)}catch(A){z(this,A)}},x=((((u.prototype.Zr=f.requestIdleCallback?function(a){requestIdleCallback(a,{timeout:4})}:f.setImmediate?function(a){setImmediate(a)}:function(a){setTimeout(a,0)},(u.prototype.lS=(u.prototype.b=function(a,D,A,O,e,Z){if(this.v)return this.v;try{e=[],Z=[],O=!!a,t([G,e,D],this),t([d,a,e,Z],this),C(false,O,this,true),A=Z[0]}catch(S){z(this,S),A=this.v,a&&a(A)}return A},function(a,D,A,O){try{O=a[(D+2)%3],a[D]=a[D]-a[(D+1)%3]-O^(1==D?O<<A:O>>>A)}catch(e){throw e;}}),u).prototype.V=false,u.prototype).c_=function(a,D,A,O){for(;A--;)162!=A&&36!=A&&D.f[A]&&(D.f[A]=D[O](D[a](A),this));D[a]=this},u.prototype).c=(u.prototype.h=function(a){return(a=a().shift(),this).a().length||this.i().length||(this.i=this.a=void 0,this.$--),a},"toString"),u.prototype).m=35,function(a,D,A,O){for(O=(A=P(a),0);0<D;D--)O=O<<8|P(a);F(a,A,O)}),ec=function(a,D,A,O,e){if(((A=D[0],a).g=false,A)==G)a.o=25,a.s(D);else if(A==d){O=D[A=D[3],1];try{e=a.s(D)}catch(Z){z(a,Z),e=a.v}(O&&O(e),A).push(e)}else if(A==U)a.s(D);else if(A==y)a.s(D);else if(A==jc){try{for(e=0;e<a.H.length;e++)try{O=a.H[e],O[0][O[1]](O[2])}catch(Z){}}catch(Z){}(0,(a.H=[],D)[1])()}else if(A==h)return e=D[2],F(a,140,D[6]),F(a,142,e),a.s(D)},OM=(u.prototype.P="caller",function(a,D,A,O){O=(A=P(a),P)(a),X(O,a,p(a.D(A),D))}),aL=(u.prototype.D=function(a,D){if(void 0===(D=this.f[a],D))throw W(this,30,0,a),this.w;return D()},(u.prototype.C=function(a,D,A,O){((O=P((a&=(D=a&4,3),A=P(this),this)),A=this.D(A),D&&(A=Yk((""+A).replace(/\\r\\n/g,"\\n"))),a)&&X(O,this,p(A.length,2)),X)(O,this,A)},u.prototype).ap=function(a,D,A){return a^(D^=D<<13,D^=D>>17,(D=(D^D<<5)&A)||(D=1),D)},function(a,D){F(a,162,((a.F.push(a.f.slice()),a.f)[162]=void 0,D))}),g=function(a,D){return D=P(a),D&128&&(D=D&127|P(a)<<7),D},G=(u.prototype.Kb=function(a,D,A,O,e,Z){for(Z=O=(A=[],0);Z<a.length;Z++)for(O+=D,e=e<<D|a[Z];7<O;)O-=8,A.push(e>>O&255);return A},{}),Dh=function(a,D,A,O,e,Z){return function(){if(D.Z==D){var S=A&1,K=[h,O,a,void 0,e,Z,arguments];if(A&2)var Y=C(true,(t(K,D),false),D,false);else S&&D.B.length?t(K,D):S?(t(K,D),C(true,false,D,false)):Y=ec(D,K);return Y}}},Mk=function(a,D,A,O){try{for(O=0;79669387488!=O;)A+=(D<<4^D>>>5)+D^O+a[O&3],O+=2489668359,D+=(A<<4^A>>>5)+A^O+a[O>>>11&3];return[A>>>24,A>>16&255,A>>8&255,A&255,D>>>24,D>>16&255,D>>8&255,D&255]}catch(e){throw e;}},t=(u.prototype.s=function(a,D,A,O,e,Z,S){if(D=a[0],D==y){A=a[1];try{for(Z=(O=atob(A),A=[],e=0);Z<O.length;Z++)S=O.charCodeAt(Z),255<S&&(A[e++]=S&255,S>>=8),A[e++]=S;this.l=(this.J=A,this.J.length)<<3}catch(K){W(this,17,K)}An(this)}else if(D==G)O=a[1],O.push(this.D(171).length,this.D(21).length,this.D(205).length,this.D(241)),F(this,142,a[2]),this.f[73]&&n(this,this.D(73));else{if(D==d){this.Z=(a=(O=a[2],p(this.D(171).length+2,2)),S=this.Z,this);try{A=this.D(15),0<A.length&&X(171,this,p(A.length,2).concat(A),15),e=this.D(163)&511,e-=this.D(171).length+5,Z=this.D(21),4<Z.length&&(e-=Z.length+3),0<e&&X(171,this,p(e,2).concat(l(e)),10),4<Z.length&&X(171,this,p(Z.length,2).concat(Z),153)}finally{this.Z=S}if(A=(((S=l(2).concat(this.D(171)),S[1]=S[0]^3,S)[3]=S[1]^a[0],S)[4]=S[1]^a[1],window.btoa)){for(e="",Z=0;Z<S.length;Z+=8192)e+=String.fromCharCode.apply(null,S.slice(Z,Z+8192));A=A(e).replace(/\\+/g,"-").replace(/\\//g,"_").replace(/=/g,"")}else A=void 0;if(A)A="!"+A;else for(A="",e=0;e<S.length;e++)Z=S[e][this.c](16),1==Z.length&&(Z="0"+Z),A+=Z;return F(this,((this.D((S=A,171)).length=O[0],this).D(21).length=O[1],this.D(205).length=O[2],241),O[3]),S}if(D==U)n(this,a[1]);else if(D==h)return n(this,a[1])}},u.prototype.X=(u.prototype.$C=function(a,D,A,O,e){for(e=O=0;e<a.length;e++)O+=a.charCodeAt(e),O+=O<<10,O^=O>>6;return(O=new Number((a=(O+=O<<3,O^=O>>11,O)+(O<<15)>>>0,a)&(1<<D)-1),O)[0]=(a>>>D)%A,O},(window.performance||{}).now?function(){return Math.floor(this.fb+window.performance.now())}:function(){return+new Date}),function(a,D){D.B.splice(0,0,a)}),C=((u.prototype.w={},u).prototype.xC=function(a,D,A){if(3==a.length){for(A=0;3>A;A++)D[A]+=a[A];for(a=(A=0,[13,8,13,12,16,5,3,10,15]);9>A;A++)D[3](D,A%3,a[A])}},function(a,D,A,O,e){if(0!=A.B.length){if(e=0==A.$)A.W=A.X();return D=Px(D,O,A),e&&(e=A.X()-A.W,e<(a?10:0)||0>=A.o--||A.O.push(254>=e?e:254)),D}}),jc=(u.prototype.G=36,{}),X=(w=f.botguard||(f.botguard={}),function(a,D,A,O,e,Z){if(D.Z==D)for(e=D.D(a),21==a?(a=function(S,K,Y,M){if(e.U!=(Y=(K=e.length,K-4)>>3,Y)){M=[0,0,Z[Y=((e.U=Y,Y)<<3)-4,1],Z[2]];try{e.M=Mk(M,R(e,Y+4),R(e,Y))}catch(V){throw V;}}e.push(e.M[K&7]^S)},Z=D.D(193)):a=function(S){e.push(S)},O&&a(O&255),O=0,D=A.length;O<D;O++)a(A[O])});(w.bg=function(a,D,A){return a&&a.substring&&(A=w[a.substring(0,3)])?new A(a.substring(3),D):new w.pLl(a,D)},w).pLl=function(a,D,A){A=new u(a,{S:D}),this.invoke=function(O,e,Z){return Z=A.b(e&&O,Z),O&&!e&&O(Z),Z}};try{w.u||(f.addEventListener("unload",function(){},I),w.u=1)}catch(a){}try{f.addEventListener("test",null,Object.defineProperty({},"passive",{get:function(){I={passive:true}}}))}catch(a){};')();

==> simulation_causal_graph_files/api.js <==
var gapi=window.gapi=window.gapi||{};gapi._bs=new Date().getTime();(function(){var g=function(){this.g=""};g.prototype.toString=function(){return"SafeScript{"+this.g+"}"};g.prototype.a=function(a){this.g=a};(new g).a("");var h=function(){this.j=""};h.prototype.toString=function(){return"SafeStyle{"+this.j+"}"};h.prototype.a=function(a){this.j=a};(new h).a("");var m=function(){this.i=""};m.prototype.toString=function(){return"SafeStyleSheet{"+this.i+"}"};m.prototype.a=function(a){this.i=a};(new m).a("");var n=function(){this.f=""};n.prototype.toString=function(){return"SafeHtml{"+this.f+"}"};n.prototype.a=function(a){this.f=a};(new n).a("<!DOCTYPE html>");(new n).a("");(new n).a("<br>");/*
 gapi.loader.OBJECT_CREATE_TEST_OVERRIDE &&*/
var q=window,v=document,aa=q.location,ba=function(){},ca=/\[native code\]/,x=function(a,b,c){return a[b]=a[b]||c},da=function(a){a=a.sort();for(var b=[],c=void 0,d=0;d<a.length;d++){var e=a[d];e!=c&&b.push(e);c=e}return b},y=function(){var a;if((a=Object.create)&&ca.test(a))a=a(null);else{a={};for(var b in a)a[b]=void 0}return a},D=x(q,"gapi",{});var E;E=x(q,"___jsl",y());x(E,"I",0);x(E,"hel",10);var F=function(){var a=aa.href;if(E.dpo)var b=E.h;else{b=E.h;var c=/([#].*&|[#])jsh=([^&#]*)/g,d=/([?#].*&|[?#])jsh=([^&#]*)/g;if(a=a&&(c.exec(a)||d.exec(a)))try{b=decodeURIComponent(a[2])}catch(e){}}return b},fa=function(a){var b=x(E,"PQ",[]);E.PQ=[];var c=b.length;if(0===c)a();else for(var d=0,e=function(){++d===c&&a()},f=0;f<c;f++)b[f](e)},G=function(a){return x(x(E,"H",y()),a,y())};var H=x(E,"perf",y()),K=x(H,"g",y()),ha=x(H,"i",y());x(H,"r",[]);y();y();var L=function(a,b,c){var d=H.r;"function"===typeof d?d(a,b,c):d.push([a,b,c])},N=function(a,b,c){b&&0<b.length&&(b=M(b),c&&0<c.length&&(b+="___"+M(c)),28<b.length&&(b=b.substr(0,28)+(b.length-28)),c=b,b=x(ha,"_p",y()),x(b,c,y())[a]=(new Date).getTime(),L(a,"_p",c))},M=function(a){return a.join("__").replace(/\./g,"_").replace(/\-/g,"_").replace(/,/g,"_")};var O=y(),R=[],S=function(a){throw Error("Bad hint"+(a?": "+a:""));};R.push(["jsl",function(a){for(var b in a)if(Object.prototype.hasOwnProperty.call(a,b)){var c=a[b];"object"==typeof c?E[b]=x(E,b,[]).concat(c):x(E,b,c)}if(b=a.u)a=x(E,"us",[]),a.push(b),(b=/^https:(.*)$/.exec(b))&&a.push("http:"+b[1])}]);var ia=/^(\/[a-zA-Z0-9_\-]+)+$/,T=[/\/amp\//,/\/amp$/,/^\/amp$/],ja=/^[a-zA-Z0-9\-_\.,!]+$/,ka=/^gapi\.loaded_[0-9]+$/,la=/^[a-zA-Z0-9,._-]+$/,pa=function(a,b,c,d){var e=a.split(";"),f=e.shift(),l=O[f],k=null;l?k=l(e,b,c,d):S("no hint processor for: "+f);k||S("failed to generate load url");b=k;c=b.match(ma);(d=b.match(na))&&1===d.length&&oa.test(b)&&c&&1===c.length||S("failed sanity: "+a);return k},ra=function(a,b,c,d){a=qa(a);ka.test(c)||S("invalid_callback");b=U(b);d=d&&d.length?U(d):null;var e=
function(f){return encodeURIComponent(f).replace(/%2C/g,",")};return[encodeURIComponent(a.pathPrefix).replace(/%2C/g,",").replace(/%2F/g,"/"),"/k=",e(a.version),"/m=",e(b),d?"/exm="+e(d):"","/rt=j/sv=1/d=1/ed=1",a.b?"/am="+e(a.b):"",a.l?"/rs="+e(a.l):"",a.o?"/t="+e(a.o):"","/cb=",e(c)].join("")},qa=function(a){"/"!==a.charAt(0)&&S("relative path");for(var b=a.substring(1).split("/"),c=[];b.length;){a=b.shift();if(!a.length||0==a.indexOf("."))S("empty/relative directory");else if(0<a.indexOf("=")){b.unshift(a);
break}c.push(a)}a={};for(var d=0,e=b.length;d<e;++d){var f=b[d].split("="),l=decodeURIComponent(f[0]),k=decodeURIComponent(f[1]);2==f.length&&l&&k&&(a[l]=a[l]||k)}b="/"+c.join("/");ia.test(b)||S("invalid_prefix");c=0;for(d=T.length;c<d;++c)T[c].test(b)&&S("invalid_prefix");c=V(a,"k",!0);d=V(a,"am");e=V(a,"rs");a=V(a,"t");return{pathPrefix:b,version:c,b:d,l:e,o:a}},U=function(a){for(var b=[],c=0,d=a.length;c<d;++c){var e=a[c].replace(/\./g,"_").replace(/-/g,"_");la.test(e)&&b.push(e)}return b.join(",")},
V=function(a,b,c){a=a[b];!a&&c&&S("missing: "+b);if(a){if(ja.test(a))return a;S("invalid: "+b)}return null},oa=/^https?:\/\/[a-z0-9_.-]+\.google(rs)?\.com(:\d+)?\/[a-zA-Z0-9_.,!=\-\/]+$/,na=/\/cb=/g,ma=/\/\//g,sa=function(){var a=F();if(!a)throw Error("Bad hint");return a};O.m=function(a,b,c,d){(a=a[0])||S("missing_hint");return"https://apis.google.com"+ra(a,b,c,d)};var W=decodeURI("%73cript"),X=/^[-+_0-9\/A-Za-z]+={0,2}$/,Y=function(a,b){for(var c=[],d=0;d<a.length;++d){var e=a[d],f;if(f=e){a:{for(f=0;f<b.length;f++)if(b[f]===e)break a;f=-1}f=0>f}f&&c.push(e)}return c},Z=function(){var a=E.nonce;return void 0!==a?a&&a===String(a)&&a.match(X)?a:E.nonce=null:v.querySelector?(a=v.querySelector("script[nonce]"))?(a=a.nonce||a.getAttribute("nonce")||"",a&&a===String(a)&&a.match(X)?E.nonce=a:E.nonce=null):null:null},ua=function(a){if("loading"!=v.readyState)ta(a);
else{var b=Z(),c="";null!==b&&(c=' nonce="'+b+'"');a="<"+W+' src="'+encodeURI(a)+'"'+c+"></"+W+">";v.write(a)}},ta=function(a){var b=v.createElement(W);b.setAttribute("src",a);a=Z();null!==a&&b.setAttribute("nonce",a);b.async="true";(a=v.getElementsByTagName(W)[0])?a.parentNode.insertBefore(b,a):(v.head||v.body||v.documentElement).appendChild(b)},va=function(a,b){var c=b&&b._c;if(c)for(var d=0;d<R.length;d++){var e=R[d][0],f=R[d][1];f&&Object.prototype.hasOwnProperty.call(c,e)&&f(c[e],a,b)}},xa=function(a,
b,c){wa(function(){var d=b===F()?x(D,"_",y()):y();d=x(G(b),"_",d);a(d)},c)},za=function(a,b){var c=b||{};"function"==typeof b&&(c={},c.callback=b);va(a,c);b=a?a.split(":"):[];var d=c.h||sa(),e=x(E,"ah",y());if(e["::"]&&b.length){a=[];for(var f=null;f=b.shift();){var l=f.split(".");l=e[f]||e[l[1]&&"ns:"+l[0]||""]||d;var k=a.length&&a[a.length-1]||null,w=k;k&&k.hint==l||(w={hint:l,c:[]},a.push(w));w.c.push(f)}var z=a.length;if(1<z){var A=c.callback;A&&(c.callback=function(){0==--z&&A()})}for(;b=a.shift();)ya(b.c,
c,b.hint)}else ya(b||[],c,d)},ya=function(a,b,c){a=da(a)||[];var d=b.callback,e=b.config,f=b.timeout,l=b.ontimeout,k=b.onerror,w=void 0;"function"==typeof k&&(w=k);var z=null,A=!1;if(f&&!l||!f&&l)throw"Timeout requires both the timeout parameter and ontimeout parameter to be set";k=x(G(c),"r",[]).sort();var P=x(G(c),"L",[]).sort(),I=[].concat(k),ea=function(u,B){if(A)return 0;q.clearTimeout(z);P.push.apply(P,p);var C=((D||{}).config||{}).update;C?C(e):e&&x(E,"cu",[]).push(e);if(B){N("me0",u,I);try{xa(B,
c,w)}finally{N("me1",u,I)}}return 1};0<f&&(z=q.setTimeout(function(){A=!0;l()},f));var p=Y(a,P);if(p.length){p=Y(a,k);var r=x(E,"CP",[]),t=r.length;r[t]=function(u){if(!u)return 0;N("ml1",p,I);var B=function(J){r[t]=null;ea(p,u)&&fa(function(){d&&d();J()})},C=function(){var J=r[t+1];J&&J()};0<t&&r[t-1]?r[t]=function(){B(C)}:B(C)};if(p.length){var Q="loaded_"+E.I++;D[Q]=function(u){r[t](u);D[Q]=null};a=pa(c,p,"gapi."+Q,k);k.push.apply(k,p);N("ml0",p,I);b.sync||q.___gapisync?ua(a):ta(a)}else r[t](ba)}else ea(p)&&
d&&d()};var wa=function(a,b){if(E.hee&&0<E.hel)try{return a()}catch(c){b&&b(c),E.hel--,za("debug_error",function(){try{window.___jsl.hefn(c)}catch(d){throw c;}})}else try{return a()}catch(c){throw b&&b(c),c;}};D.load=function(a,b){return wa(function(){return za(a,b)})};K.bs0=window.gapi._bs||(new Date).getTime();L("bs0");K.bs1=(new Date).getTime();L("bs1");delete window.gapi._bs;}).call(this);
gapi.load("",{callback:window["gapi_onload"],_c:{"jsl":{"ci":{"deviceType":"desktop","oauth-flow":{"authUrl":"https://accounts.google.com/o/oauth2/auth","proxyUrl":"https://accounts.google.com/o/oauth2/postmessageRelay","disableOpt":true,"idpIframeUrl":"https://accounts.google.com/o/oauth2/iframe","usegapi":false},"debug":{"reportExceptionRate":0.05,"forceIm":false,"rethrowException":false,"host":"https://apis.google.com"},"enableMultilogin":true,"googleapis.config":{"auth":{"useFirstPartyAuthV2":true}},"isPlusUser":false,"inline":{"css":1},"disableRealtimeCallback":false,"drive_share":{"skipInitCommand":true},"csi":{"rate":0.01},"client":{"cors":false},"isLoggedIn":true,"signInDeprecation":{"rate":0.0},"include_granted_scopes":true,"llang":"en","iframes":{"youtube":{"params":{"location":["search","hash"]},"url":":socialhost:/:session_prefix:_/widget/render/youtube?usegapi\u003d1","methods":["scroll","openwindow"]},"ytsubscribe":{"url":"https://www.youtube.com/subscribe_embed?usegapi\u003d1"},"plus_circle":{"params":{"url":""},"url":":socialhost:/:session_prefix::se:_/widget/plus/circle?usegapi\u003d1"},"plus_share":{"params":{"url":""},"url":":socialhost:/:session_prefix::se:_/+1/sharebutton?plusShare\u003dtrue\u0026usegapi\u003d1"},"rbr_s":{"params":{"url":""},"url":":socialhost:/:session_prefix::se:_/widget/render/recobarsimplescroller"},":source:":"3p","playemm":{"url":"https://play.google.com/work/embedded/search?usegapi\u003d1\u0026usegapi\u003d1"},"savetoandroidpay":{"url":"https://pay.google.com/gp/v/widget/save"},"blogger":{"params":{"location":["search","hash"]},"url":":socialhost:/:session_prefix:_/widget/render/blogger?usegapi\u003d1","methods":["scroll","openwindow"]},"evwidget":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/events/widget?usegapi\u003d1"},"partnersbadge":{"url":"https://www.gstatic.com/partners/badge/templates/badge.html?usegapi\u003d1"},"dataconnector":{"url":"https://dataconnector.corp.google.com/:session_prefix:ui/widgetview?usegapi\u003d1"},"surveyoptin":{"url":"https://www.google.com/shopping/customerreviews/optin?usegapi\u003d1"},":socialhost:":"https://apis.google.com","shortlists":{"url":""},"hangout":{"url":"https://talkgadget.google.com/:session_prefix:talkgadget/_/widget"},"plus_followers":{"params":{"url":""},"url":":socialhost:/_/im/_/widget/render/plus/followers?usegapi\u003d1"},"post":{"params":{"url":""},"url":":socialhost:/:session_prefix::im_prefix:_/widget/render/post?usegapi\u003d1"},":gplus_url:":"https://plus.google.com","signin":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/widget/render/signin?usegapi\u003d1","methods":["onauth"]},"rbr_i":{"params":{"url":""},"url":":socialhost:/:session_prefix::se:_/widget/render/recobarinvitation"},"donation":{"url":"https://onetoday.google.com/home/donationWidget?usegapi\u003d1"},"share":{"url":":socialhost:/:session_prefix::im_prefix:_/widget/render/share?usegapi\u003d1"},"plusone":{"params":{"count":"","size":"","url":""},"url":":socialhost:/:session_prefix::se:_/+1/fastbutton?usegapi\u003d1"},"comments":{"params":{"location":["search","hash"]},"url":":socialhost:/:session_prefix:_/widget/render/comments?usegapi\u003d1","methods":["scroll","openwindow"]},":im_socialhost:":"https://plus.googleapis.com","backdrop":{"url":"https://clients3.google.com/cast/chromecast/home/widget/backdrop?usegapi\u003d1"},"visibility":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/widget/render/visibility?usegapi\u003d1"},"autocomplete":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/widget/render/autocomplete"},"additnow":{"url":"https://apis.google.com/marketplace/button?usegapi\u003d1","methods":["launchurl"]},":signuphost:":"https://plus.google.com","ratingbadge":{"url":"https://www.google.com/shopping/customerreviews/badge?usegapi\u003d1"},"appcirclepicker":{"url":":socialhost:/:session_prefix:_/widget/render/appcirclepicker"},"follow":{"url":":socialhost:/:session_prefix:_/widget/render/follow?usegapi\u003d1"},"community":{"url":":ctx_socialhost:/:session_prefix::im_prefix:_/widget/render/community?usegapi\u003d1"},"sharetoclassroom":{"url":"https://www.gstatic.com/classroom/sharewidget/widget_stable.html?usegapi\u003d1"},"ytshare":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/widget/render/ytshare?usegapi\u003d1"},"plus":{"url":":socialhost:/:session_prefix:_/widget/render/badge?usegapi\u003d1"},"family_creation":{"params":{"url":""},"url":"https://families.google.com/webcreation?usegapi\u003d1\u0026usegapi\u003d1"},"commentcount":{"url":":socialhost:/:session_prefix:_/widget/render/commentcount?usegapi\u003d1"},"configurator":{"url":":socialhost:/:session_prefix:_/plusbuttonconfigurator?usegapi\u003d1"},"zoomableimage":{"url":"https://ssl.gstatic.com/microscope/embed/"},"appfinder":{"url":"https://gsuite.google.com/:session_prefix:marketplace/appfinder?usegapi\u003d1"},"savetowallet":{"url":"https://pay.google.com/gp/v/widget/save"},"person":{"url":":socialhost:/:session_prefix:_/widget/render/person?usegapi\u003d1"},"savetodrive":{"url":"https://drive.google.com/savetodrivebutton?usegapi\u003d1","methods":["save"]},"page":{"url":":socialhost:/:session_prefix:_/widget/render/page?usegapi\u003d1"},"card":{"url":":socialhost:/:session_prefix:_/hovercard/card"}}},"h":"m;/_/scs/apps-static/_/js/k\u003doz.gapi.en.xh-S9KbEGSE.O/am\u003dwQc/d\u003d1/ct\u003dzgms/rs\u003dAGLTcCNaUSRWzhd71dAsiMVOstVE3KcJZw/m\u003d__features__","u":"https://apis.google.com/js/api.js","hee":true,"fp":"e944ac4b6578bd15c6f484474cab9a0ea5484962","dpo":false},"fp":"e944ac4b6578bd15c6f484474cab9a0ea5484962","annotation":["interactivepost","recobar","signin2","autocomplete","profile"],"bimodal":["signin","share"]}});

==> simulation_causal_graph_files/googleapis.proxy.js <==
var gapi=window.gapi=window.gapi||{};gapi._bs=new Date().getTime();(function(){var g=function(){this.g=""};g.prototype.toString=function(){return"SafeScript{"+this.g+"}"};g.prototype.a=function(a){this.g=a};(new g).a("");var h=function(){this.j=""};h.prototype.toString=function(){return"SafeStyle{"+this.j+"}"};h.prototype.a=function(a){this.j=a};(new h).a("");var m=function(){this.i=""};m.prototype.toString=function(){return"SafeStyleSheet{"+this.i+"}"};m.prototype.a=function(a){this.i=a};(new m).a("");var n=function(){this.f=""};n.prototype.toString=function(){return"SafeHtml{"+this.f+"}"};n.prototype.a=function(a){this.f=a};(new n).a("<!DOCTYPE html>");(new n).a("");(new n).a("<br>");/*
 gapi.loader.OBJECT_CREATE_TEST_OVERRIDE &&*/
var q=window,v=document,aa=q.location,ba=function(){},ca=/\[native code\]/,x=function(a,b,c){return a[b]=a[b]||c},da=function(a){a=a.sort();for(var b=[],c=void 0,d=0;d<a.length;d++){var e=a[d];e!=c&&b.push(e);c=e}return b},y=function(){var a;if((a=Object.create)&&ca.test(a))a=a(null);else{a={};for(var b in a)a[b]=void 0}return a},D=x(q,"gapi",{});var E;E=x(q,"___jsl",y());x(E,"I",0);x(E,"hel",10);var F=function(){var a=aa.href;if(E.dpo)var b=E.h;else{b=E.h;var c=/([#].*&|[#])jsh=([^&#]*)/g,d=/([?#].*&|[?#])jsh=([^&#]*)/g;if(a=a&&(c.exec(a)||d.exec(a)))try{b=decodeURIComponent(a[2])}catch(e){}}return b},fa=function(a){var b=x(E,"PQ",[]);E.PQ=[];var c=b.length;if(0===c)a();else for(var d=0,e=function(){++d===c&&a()},f=0;f<c;f++)b[f](e)},G=function(a){return x(x(E,"H",y()),a,y())};var H=x(E,"perf",y()),K=x(H,"g",y()),ha=x(H,"i",y());x(H,"r",[]);y();y();var L=function(a,b,c){var d=H.r;"function"===typeof d?d(a,b,c):d.push([a,b,c])},N=function(a,b,c){b&&0<b.length&&(b=M(b),c&&0<c.length&&(b+="___"+M(c)),28<b.length&&(b=b.substr(0,28)+(b.length-28)),c=b,b=x(ha,"_p",y()),x(b,c,y())[a]=(new Date).getTime(),L(a,"_p",c))},M=function(a){return a.join("__").replace(/\./g,"_").replace(/\-/g,"_").replace(/,/g,"_")};var O=y(),R=[],S=function(a){throw Error("Bad hint"+(a?": "+a:""));};R.push(["jsl",function(a){for(var b in a)if(Object.prototype.hasOwnProperty.call(a,b)){var c=a[b];"object"==typeof c?E[b]=x(E,b,[]).concat(c):x(E,b,c)}if(b=a.u)a=x(E,"us",[]),a.push(b),(b=/^https:(.*)$/.exec(b))&&a.push("http:"+b[1])}]);var ia=/^(\/[a-zA-Z0-9_\-]+)+$/,T=[/\/amp\//,/\/amp$/,/^\/amp$/],ja=/^[a-zA-Z0-9\-_\.,!]+$/,ka=/^gapi\.loaded_[0-9]+$/,la=/^[a-zA-Z0-9,._-]+$/,pa=function(a,b,c,d){var e=a.split(";"),f=e.shift(),l=O[f],k=null;l?k=l(e,b,c,d):S("no hint processor for: "+f);k||S("failed to generate load url");b=k;c=b.match(ma);(d=b.match(na))&&1===d.length&&oa.test(b)&&c&&1===c.length||S("failed sanity: "+a);return k},ra=function(a,b,c,d){a=qa(a);ka.test(c)||S("invalid_callback");b=U(b);d=d&&d.length?U(d):null;var e=
function(f){return encodeURIComponent(f).replace(/%2C/g,",")};return[encodeURIComponent(a.pathPrefix).replace(/%2C/g,",").replace(/%2F/g,"/"),"/k=",e(a.version),"/m=",e(b),d?"/exm="+e(d):"","/rt=j/sv=1/d=1/ed=1",a.b?"/am="+e(a.b):"",a.l?"/rs="+e(a.l):"",a.o?"/t="+e(a.o):"","/cb=",e(c)].join("")},qa=function(a){"/"!==a.charAt(0)&&S("relative path");for(var b=a.substring(1).split("/"),c=[];b.length;){a=b.shift();if(!a.length||0==a.indexOf("."))S("empty/relative directory");else if(0<a.indexOf("=")){b.unshift(a);
break}c.push(a)}a={};for(var d=0,e=b.length;d<e;++d){var f=b[d].split("="),l=decodeURIComponent(f[0]),k=decodeURIComponent(f[1]);2==f.length&&l&&k&&(a[l]=a[l]||k)}b="/"+c.join("/");ia.test(b)||S("invalid_prefix");c=0;for(d=T.length;c<d;++c)T[c].test(b)&&S("invalid_prefix");c=V(a,"k",!0);d=V(a,"am");e=V(a,"rs");a=V(a,"t");return{pathPrefix:b,version:c,b:d,l:e,o:a}},U=function(a){for(var b=[],c=0,d=a.length;c<d;++c){var e=a[c].replace(/\./g,"_").replace(/-/g,"_");la.test(e)&&b.push(e)}return b.join(",")},
V=function(a,b,c){a=a[b];!a&&c&&S("missing: "+b);if(a){if(ja.test(a))return a;S("invalid: "+b)}return null},oa=/^https?:\/\/[a-z0-9_.-]+\.google(rs)?\.com(:\d+)?\/[a-zA-Z0-9_.,!=\-\/]+$/,na=/\/cb=/g,ma=/\/\//g,sa=function(){var a=F();if(!a)throw Error("Bad hint");return a};O.m=function(a,b,c,d){(a=a[0])||S("missing_hint");return"https://apis.google.com"+ra(a,b,c,d)};var W=decodeURI("%73cript"),X=/^[-+_0-9\/A-Za-z]+={0,2}$/,Y=function(a,b){for(var c=[],d=0;d<a.length;++d){var e=a[d],f;if(f=e){a:{for(f=0;f<b.length;f++)if(b[f]===e)break a;f=-1}f=0>f}f&&c.push(e)}return c},Z=function(){var a=E.nonce;return void 0!==a?a&&a===String(a)&&a.match(X)?a:E.nonce=null:v.querySelector?(a=v.querySelector("script[nonce]"))?(a=a.nonce||a.getAttribute("nonce")||"",a&&a===String(a)&&a.match(X)?E.nonce=a:E.nonce=null):null:null},ua=function(a){if("loading"!=v.readyState)ta(a);
else{var b=Z(),c="";null!==b&&(c=' nonce="'+b+'"');a="<"+W+' src="'+encodeURI(a)+'"'+c+"></"+W+">";v.write(a)}},ta=function(a){var b=v.createElement(W);b.setAttribute("src",a);a=Z();null!==a&&b.setAttribute("nonce",a);b.async="true";(a=v.getElementsByTagName(W)[0])?a.parentNode.insertBefore(b,a):(v.head||v.body||v.documentElement).appendChild(b)},va=function(a,b){var c=b&&b._c;if(c)for(var d=0;d<R.length;d++){var e=R[d][0],f=R[d][1];f&&Object.prototype.hasOwnProperty.call(c,e)&&f(c[e],a,b)}},xa=function(a,
b,c){wa(function(){var d=b===F()?x(D,"_",y()):y();d=x(G(b),"_",d);a(d)},c)},za=function(a,b){var c=b||{};"function"==typeof b&&(c={},c.callback=b);va(a,c);b=a?a.split(":"):[];var d=c.h||sa(),e=x(E,"ah",y());if(e["::"]&&b.length){a=[];for(var f=null;f=b.shift();){var l=f.split(".");l=e[f]||e[l[1]&&"ns:"+l[0]||""]||d;var k=a.length&&a[a.length-1]||null,w=k;k&&k.hint==l||(w={hint:l,c:[]},a.push(w));w.c.push(f)}var z=a.length;if(1<z){var A=c.callback;A&&(c.callback=function(){0==--z&&A()})}for(;b=a.shift();)ya(b.c,
c,b.hint)}else ya(b||[],c,d)},ya=function(a,b,c){a=da(a)||[];var d=b.callback,e=b.config,f=b.timeout,l=b.ontimeout,k=b.onerror,w=void 0;"function"==typeof k&&(w=k);var z=null,A=!1;if(f&&!l||!f&&l)throw"Timeout requires both the timeout parameter and ontimeout parameter to be set";k=x(G(c),"r",[]).sort();var P=x(G(c),"L",[]).sort(),I=[].concat(k),ea=function(u,B){if(A)return 0;q.clearTimeout(z);P.push.apply(P,p);var C=((D||{}).config||{}).update;C?C(e):e&&x(E,"cu",[]).push(e);if(B){N("me0",u,I);try{xa(B,
c,w)}finally{N("me1",u,I)}}return 1};0<f&&(z=q.setTimeout(function(){A=!0;l()},f));var p=Y(a,P);if(p.length){p=Y(a,k);var r=x(E,"CP",[]),t=r.length;r[t]=function(u){if(!u)return 0;N("ml1",p,I);var B=function(J){r[t]=null;ea(p,u)&&fa(function(){d&&d();J()})},C=function(){var J=r[t+1];J&&J()};0<t&&r[t-1]?r[t]=function(){B(C)}:B(C)};if(p.length){var Q="loaded_"+E.I++;D[Q]=function(u){r[t](u);D[Q]=null};a=pa(c,p,"gapi."+Q,k);k.push.apply(k,p);N("ml0",p,I);b.sync||q.___gapisync?ua(a):ta(a)}else r[t](ba)}else ea(p)&&
d&&d()};var wa=function(a,b){if(E.hee&&0<E.hel)try{return a()}catch(c){b&&b(c),E.hel--,za("debug_error",function(){try{window.___jsl.hefn(c)}catch(d){throw c;}})}else try{return a()}catch(c){throw b&&b(c),c;}};D.load=function(a,b){return wa(function(){return za(a,b)})};K.bs0=window.gapi._bs||(new Date).getTime();L("bs0");K.bs1=(new Date).getTime();L("bs1");delete window.gapi._bs;}).call(this);
gapi.load("googleapis.proxy",{callback:window["startup"],_c:{"jsl":{"ci":{"deviceType":"desktop","oauth-flow":{"authUrl":"https://accounts.google.com/o/oauth2/auth","proxyUrl":"https://accounts.google.com/o/oauth2/postmessageRelay","disableOpt":true,"idpIframeUrl":"https://accounts.google.com/o/oauth2/iframe","usegapi":false},"debug":{"reportExceptionRate":0.05,"forceIm":false,"rethrowException":false,"host":"https://apis.google.com"},"enableMultilogin":true,"googleapis.config":{"auth":{"useFirstPartyAuthV2":true}},"isPlusUser":false,"inline":{"css":1},"disableRealtimeCallback":false,"drive_share":{"skipInitCommand":true},"csi":{"rate":0.01},"client":{"cors":false},"isLoggedIn":true,"signInDeprecation":{"rate":0.0},"include_granted_scopes":true,"llang":"en","iframes":{"youtube":{"params":{"location":["search","hash"]},"url":":socialhost:/:session_prefix:_/widget/render/youtube?usegapi\u003d1","methods":["scroll","openwindow"]},"ytsubscribe":{"url":"https://www.youtube.com/subscribe_embed?usegapi\u003d1"},"plus_circle":{"params":{"url":""},"url":":socialhost:/:session_prefix::se:_/widget/plus/circle?usegapi\u003d1"},"plus_share":{"params":{"url":""},"url":":socialhost:/:session_prefix::se:_/+1/sharebutton?plusShare\u003dtrue\u0026usegapi\u003d1"},"rbr_s":{"params":{"url":""},"url":":socialhost:/:session_prefix::se:_/widget/render/recobarsimplescroller"},":source:":"3p","playemm":{"url":"https://play.google.com/work/embedded/search?usegapi\u003d1\u0026usegapi\u003d1"},"savetoandroidpay":{"url":"https://pay.google.com/gp/v/widget/save"},"blogger":{"params":{"location":["search","hash"]},"url":":socialhost:/:session_prefix:_/widget/render/blogger?usegapi\u003d1","methods":["scroll","openwindow"]},"evwidget":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/events/widget?usegapi\u003d1"},"partnersbadge":{"url":"https://www.gstatic.com/partners/badge/templates/badge.html?usegapi\u003d1"},"dataconnector":{"url":"https://dataconnector.corp.google.com/:session_prefix:ui/widgetview?usegapi\u003d1"},"surveyoptin":{"url":"https://www.google.com/shopping/customerreviews/optin?usegapi\u003d1"},":socialhost:":"https://apis.google.com","shortlists":{"url":""},"hangout":{"url":"https://talkgadget.google.com/:session_prefix:talkgadget/_/widget"},"plus_followers":{"params":{"url":""},"url":":socialhost:/_/im/_/widget/render/plus/followers?usegapi\u003d1"},"post":{"params":{"url":""},"url":":socialhost:/:session_prefix::im_prefix:_/widget/render/post?usegapi\u003d1"},":gplus_url:":"https://plus.google.com","signin":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/widget/render/signin?usegapi\u003d1","methods":["onauth"]},"rbr_i":{"params":{"url":""},"url":":socialhost:/:session_prefix::se:_/widget/render/recobarinvitation"},"donation":{"url":"https://onetoday.google.com/home/donationWidget?usegapi\u003d1"},"share":{"url":":socialhost:/:session_prefix::im_prefix:_/widget/render/share?usegapi\u003d1"},"plusone":{"params":{"count":"","size":"","url":""},"url":":socialhost:/:session_prefix::se:_/+1/fastbutton?usegapi\u003d1"},"comments":{"params":{"location":["search","hash"]},"url":":socialhost:/:session_prefix:_/widget/render/comments?usegapi\u003d1","methods":["scroll","openwindow"]},":im_socialhost:":"https://plus.googleapis.com","backdrop":{"url":"https://clients3.google.com/cast/chromecast/home/widget/backdrop?usegapi\u003d1"},"visibility":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/widget/render/visibility?usegapi\u003d1"},"autocomplete":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/widget/render/autocomplete"},"additnow":{"url":"https://apis.google.com/marketplace/button?usegapi\u003d1","methods":["launchurl"]},":signuphost:":"https://plus.google.com","ratingbadge":{"url":"https://www.google.com/shopping/customerreviews/badge?usegapi\u003d1"},"appcirclepicker":{"url":":socialhost:/:session_prefix:_/widget/render/appcirclepicker"},"follow":{"url":":socialhost:/:session_prefix:_/widget/render/follow?usegapi\u003d1"},"community":{"url":":ctx_socialhost:/:session_prefix::im_prefix:_/widget/render/community?usegapi\u003d1"},"sharetoclassroom":{"url":"https://www.gstatic.com/classroom/sharewidget/widget_stable.html?usegapi\u003d1"},"ytshare":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/widget/render/ytshare?usegapi\u003d1"},"plus":{"url":":socialhost:/:session_prefix:_/widget/render/badge?usegapi\u003d1"},"family_creation":{"params":{"url":""},"url":"https://families.google.com/webcreation?usegapi\u003d1\u0026usegapi\u003d1"},"commentcount":{"url":":socialhost:/:session_prefix:_/widget/render/commentcount?usegapi\u003d1"},"configurator":{"url":":socialhost:/:session_prefix:_/plusbuttonconfigurator?usegapi\u003d1"},"zoomableimage":{"url":"https://ssl.gstatic.com/microscope/embed/"},"appfinder":{"url":"https://gsuite.google.com/:session_prefix:marketplace/appfinder?usegapi\u003d1"},"savetowallet":{"url":"https://pay.google.com/gp/v/widget/save"},"person":{"url":":socialhost:/:session_prefix:_/widget/render/person?usegapi\u003d1"},"savetodrive":{"url":"https://drive.google.com/savetodrivebutton?usegapi\u003d1","methods":["save"]},"page":{"url":":socialhost:/:session_prefix:_/widget/render/page?usegapi\u003d1"},"card":{"url":":socialhost:/:session_prefix:_/hovercard/card"}}},"h":"m;/_/scs/apps-static/_/js/k\u003doz.gapi.en.xh-S9KbEGSE.O/am\u003dwQc/d\u003d1/ct\u003dzgms/rs\u003dAGLTcCNaUSRWzhd71dAsiMVOstVE3KcJZw/m\u003d__features__","u":"https://apis.google.com/js/googleapis.proxy.js?onload\u003dstartup","hee":true,"fp":"e944ac4b6578bd15c6f484474cab9a0ea5484962","dpo":false},"fp":"e944ac4b6578bd15c6f484474cab9a0ea5484962","annotation":["interactivepost","recobar","signin2","autocomplete","profile"],"bimodal":["signin","share"]}});

==> simulation_causal_graph_files/rpc_shindig_random.js <==
var gapi=window.gapi=window.gapi||{};gapi._bs=new Date().getTime();(function(){/*

 Copyright The Closure Library Authors.
 SPDX-License-Identifier: Apache-2.0
*/
var g=function(){this.g=""};g.prototype.toString=function(){return"SafeScript{"+this.g+"}"};g.prototype.a=function(a){this.g=a};(new g).a("");var h=function(){this.j=""};h.prototype.toString=function(){return"SafeStyle{"+this.j+"}"};h.prototype.a=function(a){this.j=a};(new h).a("");var m=function(){this.i=""};m.prototype.toString=function(){return"SafeStyleSheet{"+this.i+"}"};m.prototype.a=function(a){this.i=a};(new m).a("");var n=function(){this.f=""};n.prototype.toString=function(){return"SafeHtml{"+this.f+"}"};n.prototype.a=function(a){this.f=a};(new n).a("<!DOCTYPE html>");(new n).a("");(new n).a("<br>");/*
 gapi.loader.OBJECT_CREATE_TEST_OVERRIDE &&*/
var q=window,v=document,aa=q.location,ba=function(){},ca=/\[native code\]/,x=function(a,b,c){return a[b]=a[b]||c},da=function(a){a=a.sort();for(var b=[],c=void 0,d=0;d<a.length;d++){var e=a[d];e!=c&&b.push(e);c=e}return b},y=function(){var a;if((a=Object.create)&&ca.test(a))a=a(null);else{a={};for(var b in a)a[b]=void 0}return a},D=x(q,"gapi",{});var E;E=x(q,"___jsl",y());x(E,"I",0);x(E,"hel",10);var F=function(){var a=aa.href;if(E.dpo)var b=E.h;else{b=E.h;var c=/([#].*&|[#])jsh=([^&#]*)/g,d=/([?#].*&|[?#])jsh=([^&#]*)/g;if(a=a&&(c.exec(a)||d.exec(a)))try{b=decodeURIComponent(a[2])}catch(e){}}return b},fa=function(a){var b=x(E,"PQ",[]);E.PQ=[];var c=b.length;if(0===c)a();else for(var d=0,e=function(){++d===c&&a()},f=0;f<c;f++)b[f](e)},G=function(a){return x(x(E,"H",y()),a,y())};var H=x(E,"perf",y()),K=x(H,"g",y()),ha=x(H,"i",y());x(H,"r",[]);y();y();var L=function(a,b,c){var d=H.r;"function"===typeof d?d(a,b,c):d.push([a,b,c])},N=function(a,b,c){b&&0<b.length&&(b=M(b),c&&0<c.length&&(b+="___"+M(c)),28<b.length&&(b=b.substr(0,28)+(b.length-28)),c=b,b=x(ha,"_p",y()),x(b,c,y())[a]=(new Date).getTime(),L(a,"_p",c))},M=function(a){return a.join("__").replace(/\./g,"_").replace(/\-/g,"_").replace(/,/g,"_")};var O=y(),R=[],S=function(a){throw Error("Bad hint"+(a?": "+a:""));};R.push(["jsl",function(a){for(var b in a)if(Object.prototype.hasOwnProperty.call(a,b)){var c=a[b];"object"==typeof c?E[b]=x(E,b,[]).concat(c):x(E,b,c)}if(b=a.u)a=x(E,"us",[]),a.push(b),(b=/^https:(.*)$/.exec(b))&&a.push("http:"+b[1])}]);var ia=/^(\/[a-zA-Z0-9_\-]+)+$/,T=[/\/amp\//,/\/amp$/,/^\/amp$/],ja=/^[a-zA-Z0-9\-_\.,!]+$/,ka=/^gapi\.loaded_[0-9]+$/,la=/^[a-zA-Z0-9,._-]+$/,pa=function(a,b,c,d){var e=a.split(";"),f=e.shift(),l=O[f],k=null;l?k=l(e,b,c,d):S("no hint processor for: "+f);k||S("failed to generate load url");b=k;c=b.match(ma);(d=b.match(na))&&1===d.length&&oa.test(b)&&c&&1===c.length||S("failed sanity: "+a);return k},ra=function(a,b,c,d){a=qa(a);ka.test(c)||S("invalid_callback");b=U(b);d=d&&d.length?U(d):null;var e=
function(f){return encodeURIComponent(f).replace(/%2C/g,",")};return[encodeURIComponent(a.pathPrefix).replace(/%2C/g,",").replace(/%2F/g,"/"),"/k=",e(a.version),"/m=",e(b),d?"/exm="+e(d):"","/rt=j/sv=1/d=1/ed=1",a.b?"/am="+e(a.b):"",a.l?"/rs="+e(a.l):"",a.o?"/t="+e(a.o):"","/cb=",e(c)].join("")},qa=function(a){"/"!==a.charAt(0)&&S("relative path");for(var b=a.substring(1).split("/"),c=[];b.length;){a=b.shift();if(!a.length||0==a.indexOf("."))S("empty/relative directory");else if(0<a.indexOf("=")){b.unshift(a);
break}c.push(a)}a={};for(var d=0,e=b.length;d<e;++d){var f=b[d].split("="),l=decodeURIComponent(f[0]),k=decodeURIComponent(f[1]);2==f.length&&l&&k&&(a[l]=a[l]||k)}b="/"+c.join("/");ia.test(b)||S("invalid_prefix");c=0;for(d=T.length;c<d;++c)T[c].test(b)&&S("invalid_prefix");c=V(a,"k",!0);d=V(a,"am");e=V(a,"rs");a=V(a,"t");return{pathPrefix:b,version:c,b:d,l:e,o:a}},U=function(a){for(var b=[],c=0,d=a.length;c<d;++c){var e=a[c].replace(/\./g,"_").replace(/-/g,"_");la.test(e)&&b.push(e)}return b.join(",")},
V=function(a,b,c){a=a[b];!a&&c&&S("missing: "+b);if(a){if(ja.test(a))return a;S("invalid: "+b)}return null},oa=/^https?:\/\/[a-z0-9_.-]+\.google(rs)?\.com(:\d+)?\/[a-zA-Z0-9_.,!=\-\/]+$/,na=/\/cb=/g,ma=/\/\//g,sa=function(){var a=F();if(!a)throw Error("Bad hint");return a};O.m=function(a,b,c,d){(a=a[0])||S("missing_hint");return"https://apis.google.com"+ra(a,b,c,d)};var W=decodeURI("%73cript"),X=/^[-+_0-9\/A-Za-z]+={0,2}$/,Y=function(a,b){for(var c=[],d=0;d<a.length;++d){var e=a[d],f;if(f=e){a:{for(f=0;f<b.length;f++)if(b[f]===e)break a;f=-1}f=0>f}f&&c.push(e)}return c},Z=function(){var a=E.nonce;return void 0!==a?a&&a===String(a)&&a.match(X)?a:E.nonce=null:v.querySelector?(a=v.querySelector("script[nonce]"))?(a=a.nonce||a.getAttribute("nonce")||"",a&&a===String(a)&&a.match(X)?E.nonce=a:E.nonce=null):null:null},ua=function(a){if("loading"!=v.readyState)ta(a);
else{var b=Z(),c="";null!==b&&(c=' nonce="'+b+'"');a="<"+W+' src="'+encodeURI(a)+'"'+c+"></"+W+">";v.write(a)}},ta=function(a){var b=v.createElement(W);b.setAttribute("src",a);a=Z();null!==a&&b.setAttribute("nonce",a);b.async="true";(a=v.getElementsByTagName(W)[0])?a.parentNode.insertBefore(b,a):(v.head||v.body||v.documentElement).appendChild(b)},va=function(a,b){var c=b&&b._c;if(c)for(var d=0;d<R.length;d++){var e=R[d][0],f=R[d][1];f&&Object.prototype.hasOwnProperty.call(c,e)&&f(c[e],a,b)}},xa=function(a,
b,c){wa(function(){var d=b===F()?x(D,"_",y()):y();d=x(G(b),"_",d);a(d)},c)},za=function(a,b){var c=b||{};"function"==typeof b&&(c={},c.callback=b);va(a,c);b=a?a.split(":"):[];var d=c.h||sa(),e=x(E,"ah",y());if(e["::"]&&b.length){a=[];for(var f=null;f=b.shift();){var l=f.split(".");l=e[f]||e[l[1]&&"ns:"+l[0]||""]||d;var k=a.length&&a[a.length-1]||null,w=k;k&&k.hint==l||(w={hint:l,c:[]},a.push(w));w.c.push(f)}var z=a.length;if(1<z){var A=c.callback;A&&(c.callback=function(){0==--z&&A()})}for(;b=a.shift();)ya(b.c,
c,b.hint)}else ya(b||[],c,d)},ya=function(a,b,c){a=da(a)||[];var d=b.callback,e=b.config,f=b.timeout,l=b.ontimeout,k=b.onerror,w=void 0;"function"==typeof k&&(w=k);var z=null,A=!1;if(f&&!l||!f&&l)throw"Timeout requires both the timeout parameter and ontimeout parameter to be set";k=x(G(c),"r",[]).sort();var P=x(G(c),"L",[]).sort(),I=[].concat(k),ea=function(u,B){if(A)return 0;q.clearTimeout(z);P.push.apply(P,p);var C=((D||{}).config||{}).update;C?C(e):e&&x(E,"cu",[]).push(e);if(B){N("me0",u,I);try{xa(B,
c,w)}finally{N("me1",u,I)}}return 1};0<f&&(z=q.setTimeout(function(){A=!0;l()},f));var p=Y(a,P);if(p.length){p=Y(a,k);var r=x(E,"CP",[]),t=r.length;r[t]=function(u){if(!u)return 0;N("ml1",p,I);var B=function(J){r[t]=null;ea(p,u)&&fa(function(){d&&d();J()})},C=function(){var J=r[t+1];J&&J()};0<t&&r[t-1]?r[t]=function(){B(C)}:B(C)};if(p.length){var Q="loaded_"+E.I++;D[Q]=function(u){r[t](u);D[Q]=null};a=pa(c,p,"gapi."+Q,k);k.push.apply(k,p);N("ml0",p,I);b.sync||q.___gapisync?ua(a):ta(a)}else r[t](ba)}else ea(p)&&
d&&d()};var wa=function(a,b){if(E.hee&&0<E.hel)try{return a()}catch(c){b&&b(c),E.hel--,za("debug_error",function(){try{window.___jsl.hefn(c)}catch(d){throw c;}})}else try{return a()}catch(c){throw b&&b(c),c;}};D.load=function(a,b){return wa(function(){return za(a,b)})};K.bs0=window.gapi._bs||(new Date).getTime();L("bs0");K.bs1=(new Date).getTime();L("bs1");delete window.gapi._bs;}).call(this);
gapi.load("rpc:shindig_random",{callback:window["init"],_c:{"jsl":{"ci":{"deviceType":"desktop","oauth-flow":{"authUrl":"https://accounts.google.com/o/oauth2/auth","proxyUrl":"https://accounts.google.com/o/oauth2/postmessageRelay","disableOpt":true,"idpIframeUrl":"https://accounts.google.com/o/oauth2/iframe","usegapi":false},"debug":{"reportExceptionRate":0.05,"forceIm":false,"rethrowException":false,"host":"https://apis.google.com"},"enableMultilogin":true,"googleapis.config":{"auth":{"useFirstPartyAuthV2":true}},"isPlusUser":false,"inline":{"css":1},"disableRealtimeCallback":false,"drive_share":{"skipInitCommand":true},"csi":{"rate":0.01},"client":{"cors":false},"isLoggedIn":true,"signInDeprecation":{"rate":0.0},"include_granted_scopes":true,"llang":"en","iframes":{"youtube":{"params":{"location":["search","hash"]},"url":":socialhost:/:session_prefix:_/widget/render/youtube?usegapi\u003d1","methods":["scroll","openwindow"]},"ytsubscribe":{"url":"https://www.youtube.com/subscribe_embed?usegapi\u003d1"},"plus_circle":{"params":{"url":""},"url":":socialhost:/:session_prefix::se:_/widget/plus/circle?usegapi\u003d1"},"plus_share":{"params":{"url":""},"url":":socialhost:/:session_prefix::se:_/+1/sharebutton?plusShare\u003dtrue\u0026usegapi\u003d1"},"rbr_s":{"params":{"url":""},"url":":socialhost:/:session_prefix::se:_/widget/render/recobarsimplescroller"},":source:":"3p","playemm":{"url":"https://play.google.com/work/embedded/search?usegapi\u003d1\u0026usegapi\u003d1"},"savetoandroidpay":{"url":"https://pay.google.com/gp/v/widget/save"},"blogger":{"params":{"location":["search","hash"]},"url":":socialhost:/:session_prefix:_/widget/render/blogger?usegapi\u003d1","methods":["scroll","openwindow"]},"evwidget":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/events/widget?usegapi\u003d1"},"partnersbadge":{"url":"https://www.gstatic.com/partners/badge/templates/badge.html?usegapi\u003d1"},"dataconnector":{"url":"https://dataconnector.corp.google.com/:session_prefix:ui/widgetview?usegapi\u003d1"},"surveyoptin":{"url":"https://www.google.com/shopping/customerreviews/optin?usegapi\u003d1"},":socialhost:":"https://apis.google.com","shortlists":{"url":""},"hangout":{"url":"https://talkgadget.google.com/:session_prefix:talkgadget/_/widget"},"plus_followers":{"params":{"url":""},"url":":socialhost:/_/im/_/widget/render/plus/followers?usegapi\u003d1"},"post":{"params":{"url":""},"url":":socialhost:/:session_prefix::im_prefix:_/widget/render/post?usegapi\u003d1"},":gplus_url:":"https://plus.google.com","signin":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/widget/render/signin?usegapi\u003d1","methods":["onauth"]},"rbr_i":{"params":{"url":""},"url":":socialhost:/:session_prefix::se:_/widget/render/recobarinvitation"},"donation":{"url":"https://onetoday.google.com/home/donationWidget?usegapi\u003d1"},"share":{"url":":socialhost:/:session_prefix::im_prefix:_/widget/render/share?usegapi\u003d1"},"plusone":{"params":{"count":"","size":"","url":""},"url":":socialhost:/:session_prefix::se:_/+1/fastbutton?usegapi\u003d1"},"comments":{"params":{"location":["search","hash"]},"url":":socialhost:/:session_prefix:_/widget/render/comments?usegapi\u003d1","methods":["scroll","openwindow"]},":im_socialhost:":"https://plus.googleapis.com","backdrop":{"url":"https://clients3.google.com/cast/chromecast/home/widget/backdrop?usegapi\u003d1"},"visibility":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/widget/render/visibility?usegapi\u003d1"},"autocomplete":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/widget/render/autocomplete"},"additnow":{"url":"https://apis.google.com/marketplace/button?usegapi\u003d1","methods":["launchurl"]},":signuphost:":"https://plus.google.com","ratingbadge":{"url":"https://www.google.com/shopping/customerreviews/badge?usegapi\u003d1"},"appcirclepicker":{"url":":socialhost:/:session_prefix:_/widget/render/appcirclepicker"},"follow":{"url":":socialhost:/:session_prefix:_/widget/render/follow?usegapi\u003d1"},"community":{"url":":ctx_socialhost:/:session_prefix::im_prefix:_/widget/render/community?usegapi\u003d1"},"sharetoclassroom":{"url":"https://www.gstatic.com/classroom/sharewidget/widget_stable.html?usegapi\u003d1"},"ytshare":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/widget/render/ytshare?usegapi\u003d1"},"plus":{"url":":socialhost:/:session_prefix:_/widget/render/badge?usegapi\u003d1"},"family_creation":{"params":{"url":""},"url":"https://families.google.com/webcreation?usegapi\u003d1\u0026usegapi\u003d1"},"commentcount":{"url":":socialhost:/:session_prefix:_/widget/render/commentcount?usegapi\u003d1"},"configurator":{"url":":socialhost:/:session_prefix:_/plusbuttonconfigurator?usegapi\u003d1"},"zoomableimage":{"url":"https://ssl.gstatic.com/microscope/embed/"},"appfinder":{"url":"https://gsuite.google.com/:session_prefix:marketplace/appfinder?usegapi\u003d1"},"savetowallet":{"url":"https://pay.google.com/gp/v/widget/save"},"person":{"url":":socialhost:/:session_prefix:_/widget/render/person?usegapi\u003d1"},"savetodrive":{"url":"https://drive.google.com/savetodrivebutton?usegapi\u003d1","methods":["save"]},"page":{"url":":socialhost:/:session_prefix:_/widget/render/page?usegapi\u003d1"},"card":{"url":":socialhost:/:session_prefix:_/hovercard/card"}}},"h":"m;/_/scs/apps-static/_/js/k\u003doz.gapi.en.OfYsKuVZ3qI.O/am\u003dwQE/d\u003d1/ct\u003dzgms/rs\u003dAGLTcCMVod3aO7ybjljp3cyn2IsEoP0pUg/m\u003d__features__","u":"https://apis.google.com/js/rpc:shindig_random.js?onload\u003dinit","hee":true,"fp":"57294629c903ba59d8728b5986c60aef076ab323","dpo":false},"fp":"57294629c903ba59d8728b5986c60aef076ab323","annotation":["interactivepost","recobar","signin2","autocomplete","profile"],"bimodal":["signin","share"]}});
